Three-states model for calculating the $X$-$X$ rovibrational transition intensities in hydroxyl radical

The best available line list of OH [Brooke et al. (2016)] contains the high-quality line frequencies, yet the line intensities need refinement because the model function used to interpolate the RKR potential and to extrapolate it into the repulsion region was not analytic [Medvedev et al. Mol. Phys. (2024)], and also because the coupling between the ground $X^2\Pi$ and first excited $A^2\Sigma^+$ electronic states was treated by the perturbation theory. In this paper, we performed ab initio calculations of all necessary molecular functions at $r=0.4$-8.0 bohr, and then we construct fully analytic model functions entering the Hamiltonian. The model functions were fitted to both the \ai\ data and the available experimental data on the line positions and energy levels, the relative line intensities, and the transition dipole moments derived from the measured permanent dipoles. The system of three coupled Schr\"odinger equations for two multiplet components of the $X$ state plus the $A$ state was solved to calculate the energy levels and the line intensities. The new set of the \EinA\ permits to decrease the scatter of the logarithmic populations of the ro-vibrational levels derived from the observed radiation fluxes [Noll et al. (2020)], to achieve better agreement with the measured relative intensities, and to obtain significant differences in the intensities of the $\Lambda$ doublets for large $v$ and $J$ as observed by Noll et al. The $X$-$A$ coupling fully modifies the Q-line intensities at high $J$ by removing the well-known $J^{-2}$ dependence. A new line list is constructed where the transition frequencies are from Brooke \etal\ and the \EinA\ are from the present study. However, not all the problems with the intensities were resolved, presumably due to the neglect of the interaction with the $^4\Sigma^-,^2\Sigma^-$ and $^4\Pi$ repulsive electronic terms.

==> anc/Supplementary_material_to_Overleaf/BASE_EinA_ratios_Brooke16.dat <==
Supplementary material to paper "Three-states model for calculating the X-X rovibrational transition intensities 
in hydroxyl radical" by V.G. Ushakov, A.Yu. Ermilov, and E.S. Medvedev.

Ratios of the Einstein A coefficients, A12/A13, for transitions from a common upper level 1 to lover levels 2 and 3 calculated from the Brooke16 data

F,               multiplet component, the same for all three levels
v1,              vibrational state of the upper level 1
J1,              rotational state of the upper level 1
p1,              parity of the upper level 1

B2,              branch to which the 12 transition belongs
v2,              vibrational state of the upper level 2
J2,              rotational state of the upper level 2
p2,              parity of the upper level 2

B3,              branch to which the 13 transition belongs
v3,              vibrational state of the upper level 3
J3,              rotational state of the upper level 3
p3,              parity of the upper level 3

exp,             experimental value of A12/A13
calc,            A12/A13 calculated in the present study
sig,             experimental uncertainty
delta,           exp minus calc

Fitting results:
 chi_red and standard deviation for Brooke pairs =   0.5901E+00  0.8005E-02


 F   v1  J1   p1  B2  v2  J2   p2  B3  v3  J3   p3     exp        calc         sig      |delta|/sig
 1   2   2.5  e   R   0   1.5  e   P   0   3.5  e    4.564E-01   4.518E-01   8.900E-03   5.197E-01
 1   2   3.5  e   R   0   2.5  e   P   0   4.5  e    5.356E-01   5.335E-01   8.900E-03   2.387E-01
 1   2   4.5  e   R   0   3.5  e   P   0   5.5  e    5.384E-01   5.418E-01   1.010E-02   3.396E-01
 1   2   5.5  e   R   0   4.5  e   P   0   6.5  e    5.219E-01   5.255E-01   1.350E-02   2.694E-01
 1   2   6.5  e   R   0   5.5  e   P   0   7.5  e    4.779E-01   4.991E-01   1.900E-02   1.116E+00
 1   2   7.5  e   R   0   6.5  e   P   0   8.5  e    4.828E-01   4.683E-01   3.850E-02   3.774E-01
 1   2   2.5  f   R   0   1.5  f   P   0   3.5  f    4.444E-01   4.530E-01   9.000E-03   9.508E-01
 1   2   3.5  f   R   0   2.5  f   P   0   4.5  f    5.327E-01   5.358E-01   8.700E-03   3.515E-01
 1   2   4.5  f   R   0   3.5  f   P   0   5.5  f    5.364E-01   5.451E-01   9.900E-03   8.826E-01
 1   2   5.5  f   R   0   4.5  f   P   0   6.5  f    5.238E-01   5.297E-01   1.340E-02   4.435E-01
 1   2   6.5  f   R   0   5.5  f   P   0   7.5  f    4.959E-01   5.041E-01   1.910E-02   4.268E-01
 1   2   7.5  f   R   0   6.5  f   P   0   8.5  f    4.773E-01   4.738E-01   3.570E-02   9.813E-02
 2   2   3.5  e   R   0   2.5  e   P   0   4.5  e    5.342E-01   5.468E-01   1.530E-02   8.212E-01
 2   2   4.5  e   R   0   3.5  e   P   0   5.5  e    5.133E-01   5.303E-01   1.850E-02   9.195E-01
 2   2   3.5  f   R   0   2.5  f   P   0   4.5  f    5.498E-01   5.429E-01   1.550E-02   4.421E-01
 2   2   4.5  f   R   0   3.5  f   P   0   5.5  f    5.093E-01   5.256E-01   1.820E-02   8.978E-01
 2   2   5.5  f   R   0   4.5  f   P   0   6.5  f    4.950E-01   4.987E-01   2.810E-02   1.334E-01
 2   2   6.5  f   R   0   5.5  f   P   0   7.5  f    4.620E-01   4.677E-01   4.600E-02   1.235E-01
 1   3   2.5  e   R   1   1.5  e   P   1   3.5  e    4.519E-01   4.508E-01   5.600E-03   2.023E-01
 1   3   3.5  e   R   1   2.5  e   P   1   4.5  e    5.371E-01   5.320E-01   5.300E-03   9.615E-01
 1   3   4.5  e   R   1   3.5  e   P   1   5.5  e    5.388E-01   5.401E-01   6.000E-03   2.090E-01
 1   3   5.5  e   R   1   4.5  e   P   1   6.5  e    5.250E-01   5.235E-01   7.500E-03   1.982E-01
 1   3   6.5  e   R   1   5.5  e   P   1   7.5  e    4.996E-01   4.969E-01   8.400E-03   3.272E-01
 1   3   7.5  e   R   1   6.5  e   P   1   8.5  e    4.743E-01   4.658E-01   1.330E-02   6.395E-01
 1   3   8.5  e   R   1   7.5  e   P   1   9.5  e    4.468E-01   4.330E-01   2.290E-02   6.024E-01
 1   3   2.5  f   R   1   1.5  f   P   1   3.5  f    4.478E-01   4.517E-01   5.700E-03   6.871E-01
 1   3   3.5  f   R   1   2.5  f   P   1   4.5  f    5.338E-01   5.338E-01   5.200E-03   8.913E-03
 1   3   4.5  f   R   1   3.5  f   P   1   5.5  f    5.508E-01   5.427E-01   6.100E-03   1.322E+00
 1   3   5.5  f   R   1   4.5  f   P   1   6.5  f    5.275E-01   5.269E-01   6.900E-03   8.235E-02
 1   3   6.5  f   R   1   5.5  f   P   1   7.5  f    4.936E-01   5.009E-01   8.700E-03   8.365E-01
 1   3   7.5  f   R   1   6.5  f   P   1   8.5  f    4.849E-01   4.703E-01   1.350E-02   1.082E+00
 1   3   8.5  f   R   1   7.5  f   P   1   9.5  f    4.500E-01   4.378E-01   2.360E-02   5.155E-01
 2   3   3.5  e   R   1   2.5  e   P   1   4.5  e    5.492E-01   5.454E-01   7.800E-03   4.918E-01
 2   3   4.5  e   R   1   3.5  e   P   1   5.5  e    5.256E-01   5.284E-01   8.500E-03   3.258E-01
 2   3   5.5  e   R   1   4.5  e   P   1   6.5  e    5.003E-01   5.017E-01   1.130E-02   1.239E-01
 2   3   6.5  e   R   1   5.5  e   P   1   7.5  e    4.552E-01   4.708E-01   1.680E-02   9.259E-01
 2   3   3.5  f   R   1   2.5  f   P   1   4.5  f    5.389E-01   5.422E-01   7.900E-03   4.145E-01
 2   3   4.5  f   R   1   3.5  f   P   1   5.5  f    5.215E-01   5.245E-01   9.000E-03   3.316E-01
 2   3   5.5  f   R   1   4.5  f   P   1   6.5  f    5.049E-01   4.972E-01   1.110E-02   6.914E-01
 2   3   6.5  f   R   1   5.5  f   P   1   7.5  f    4.469E-01   4.658E-01   1.730E-02   1.093E+00
 2   3   7.5  f   R   1   6.5  f   P   1   8.5  f    4.239E-01   4.328E-01   2.790E-02   3.190E-01
 1   4   2.5  e   R   2   1.5  e   P   2   3.5  e    4.552E-01   4.488E-01   4.900E-03   1.297E+00
 1   4   3.5  e   R   2   2.5  e   P   2   4.5  e    5.361E-01   5.291E-01   7.700E-03   9.138E-01
 1   4   4.5  e   R   2   3.5  e   P   2   5.5  e    5.423E-01   5.364E-01   5.700E-03   1.039E+00
 1   4   5.5  e   R   2   4.5  e   P   2   6.5  e    5.241E-01   5.192E-01   6.800E-03   7.165E-01
 1   4   6.5  e   R   2   5.5  e   P   2   7.5  e    4.954E-01   4.920E-01   8.300E-03   4.057E-01
 1   4   7.5  e   R   2   6.5  e   P   2   8.5  e    4.612E-01   4.605E-01   1.190E-02   5.931E-02
 1   4   8.5  e   R   2   7.5  e   P   2   9.5  e    4.158E-01   4.273E-01   1.930E-02   5.939E-01
 1   4   9.5  e   R   2   8.5  e   P   2  10.5  e    4.056E-01   3.937E-01   3.410E-02   3.491E-01
 1   4   2.5  f   R   2   1.5  f   P   2   3.5  f    4.578E-01   4.496E-01   4.900E-03   1.675E+00
 1   4   3.5  f   R   2   2.5  f   P   2   4.5  f    5.332E-01   5.305E-01   6.000E-03   4.457E-01
 1   4   4.5  f   R   2   3.5  f   P   2   5.5  f    5.419E-01   5.385E-01   5.800E-03   5.842E-01
 1   4   5.5  f   R   2   4.5  f   P   2   6.5  f    5.177E-01   5.220E-01   6.500E-03   6.549E-01
 1   4   6.5  f   R   2   5.5  f   P   2   7.5  f    4.979E-01   4.952E-01   8.400E-03   3.156E-01
 1   4   7.5  f   R   2   6.5  f   P   2   8.5  f    4.642E-01   4.641E-01   1.170E-02   1.007E-02
 1   4   8.5  f   R   2   7.5  f   P   2   9.5  f    4.141E-01   4.311E-01   1.920E-02   8.858E-01
 1   4   9.5  f   R   2   8.5  f   P   2  10.5  f    4.042E-01   3.977E-01   3.700E-02   1.759E-01
 2   4   3.5  e   R   2   2.5  e   P   2   4.5  e    5.446E-01   5.423E-01   8.700E-03   2.632E-01
 2   4   4.5  e   R   2   3.5  e   P   2   5.5  e    5.180E-01   5.244E-01   9.200E-03   6.969E-01
 2   4   5.5  e   R   2   4.5  e   P   2   6.5  e    5.029E-01   4.969E-01   1.080E-02   5.531E-01
 2   4   6.5  e   R   2   5.5  e   P   2   7.5  e    4.775E-01   4.653E-01   1.570E-02   7.798E-01
 2   4   7.5  e   R   2   6.5  e   P   2   8.5  e    4.592E-01   4.319E-01   2.430E-02   1.122E+00
 2   4   3.5  f   R   2   2.5  f   P   2   4.5  f    5.401E-01   5.397E-01   8.700E-03   5.098E-02
 2   4   4.5  f   R   2   3.5  f   P   2   5.5  f    5.149E-01   5.212E-01   8.700E-03   7.247E-01
 2   4   5.5  f   R   2   4.5  f   P   2   6.5  f    4.930E-01   4.933E-01   1.070E-02   2.368E-02
 2   4   6.5  f   R   2   5.5  f   P   2   7.5  f    4.643E-01   4.612E-01   1.530E-02   2.013E-01
 1   5   2.5  e   R   3   1.5  e   P   3   3.5  e    4.484E-01   4.458E-01   6.800E-03   3.785E-01
 1   5   3.5  e   R   3   2.5  e   P   3   4.5  e    5.280E-01   5.244E-01   7.400E-03   4.896E-01
 1   5   4.5  e   R   3   3.5  e   P   3   5.5  e    5.269E-01   5.304E-01   7.700E-03   4.602E-01
 1   5   5.5  e   R   3   4.5  e   P   3   6.5  e    5.084E-01   5.123E-01   7.500E-03   5.158E-01
 1   5   6.5  e   R   3   5.5  e   P   3   7.5  e    4.802E-01   4.842E-01   9.700E-03   4.112E-01
 1   5   7.5  e   R   3   6.5  e   P   3   8.5  e    4.476E-01   4.519E-01   1.270E-02   3.363E-01
 1   5   8.5  e   R   3   7.5  e   P   3   9.5  e    4.226E-01   4.179E-01   1.990E-02   2.338E-01
 1   5   2.5  f   R   3   1.5  f   P   3   3.5  f    4.437E-01   4.464E-01   6.700E-03   4.034E-01
 1   5   3.5  f   R   3   2.5  f   P   3   4.5  f    5.237E-01   5.255E-01   7.200E-03   2.511E-01
 1   5   4.5  f   R   3   3.5  f   P   3   5.5  f    5.337E-01   5.321E-01   7.700E-03   2.075E-01
 1   5   5.5  f   R   3   4.5  f   P   3   6.5  f    5.125E-01   5.144E-01   7.600E-03   2.491E-01
 1   5   6.5  f   R   3   5.5  f   P   3   7.5  f    4.858E-01   4.867E-01   1.000E-02   8.919E-02
 1   5   7.5  f   R   3   6.5  f   P   3   8.5  f    4.608E-01   4.547E-01   1.300E-02   4.725E-01
 1   5   8.5  f   R   3   7.5  f   P   3   9.5  f    4.338E-01   4.209E-01   1.990E-02   6.471E-01
 2   5   3.5  e   R   3   2.5  e   P   3   4.5  e    5.334E-01   5.373E-01   9.900E-03   3.913E-01
 2   5   4.5  e   R   3   3.5  e   P   3   5.5  e    5.122E-01   5.180E-01   9.400E-03   6.213E-01
 2   5   5.5  e   R   3   4.5  e   P   3   6.5  e    4.823E-01   4.894E-01   1.190E-02   5.944E-01
 2   5   6.5  e   R   3   5.5  e   P   3   7.5  e    4.569E-01   4.567E-01   1.680E-02   1.381E-02
 2   5   3.5  f   R   3   2.5  f   P   3   4.5  f    5.377E-01   5.351E-01   1.000E-02   2.617E-01
 2   5   4.5  f   R   3   3.5  f   P   3   5.5  f    5.187E-01   5.154E-01   9.500E-03   3.450E-01
 2   5   5.5  f   R   3   4.5  f   P   3   6.5  f    4.901E-01   4.864E-01   1.240E-02   2.984E-01
 2   5   6.5  f   R   3   5.5  f   P   3   7.5  f    4.567E-01   4.534E-01   1.690E-02   1.939E-01
 1   6   2.5  e   R   4   1.5  e   P   4   3.5  e    4.448E-01   4.414E-01   8.400E-03   4.015E-01
 1   6   3.5  e   R   4   2.5  e   P   4   4.5  e    5.176E-01   5.175E-01   8.000E-03   1.277E-02
 1   6   5.5  e   R   4   4.5  e   P   4   6.5  e    5.119E-01   5.020E-01   1.000E-02   9.916E-01
 1   6   6.5  e   R   4   5.5  e   P   4   7.5  e    4.690E-01   4.726E-01   1.090E-02   3.297E-01
 1   6   8.5  e   R   4   7.5  e   P   4   9.5  e    3.963E-01   4.042E-01   1.920E-02   4.129E-01
 1   6   9.5  e   R   4   8.5  e   P   4  10.5  e    3.632E-01   3.692E-01   3.020E-02   1.982E-01
 1   6   2.5  f   R   4   1.5  f   P   4   3.5  f    4.448E-01   4.419E-01   8.500E-03   3.465E-01
 1   6   3.5  f   R   4   2.5  f   P   4   4.5  f    5.135E-01   5.183E-01   7.600E-03   6.369E-01
 1   6   5.5  f   R   4   4.5  f   P   4   6.5  f    5.089E-01   5.036E-01   1.050E-02   5.071E-01
 1   6   6.5  f   R   4   5.5  f   P   4   7.5  f    4.736E-01   4.745E-01   1.120E-02   7.731E-02
 1   6   7.5  f   R   4   6.5  f   P   4   8.5  f    4.401E-01   4.412E-01   1.570E-02   7.111E-02
 1   6   8.5  f   R   4   7.5  f   P   4   9.5  f    3.913E-01   4.064E-01   2.100E-02   7.204E-01
 2   6   3.5  e   R   4   2.5  e   P   4   4.5  e    5.277E-01   5.297E-01   1.150E-02   1.772E-01
 2   6   4.5  e   R   4   3.5  e   P   4   5.5  e    5.014E-01   5.086E-01   1.310E-02   5.523E-01
 2   6   5.5  e   R   4   4.5  e   P   4   6.5  e    4.821E-01   4.783E-01   1.430E-02   2.633E-01
 2   6   6.5  e   R   4   5.5  e   P   4   7.5  e    4.442E-01   4.442E-01   1.920E-02   7.178E-04
 2   6   7.5  e   R   4   6.5  e   P   4   8.5  e    4.173E-01   4.088E-01   2.650E-02   3.216E-01
 2   6   3.5  f   R   4   2.5  f   P   4   4.5  f    5.295E-01   5.279E-01   1.150E-02   1.349E-01
 2   6   4.5  f   R   4   3.5  f   P   4   5.5  f    4.892E-01   5.065E-01   1.250E-02   1.387E+00
 2   6   5.5  f   R   4   4.5  f   P   4   6.5  f    4.646E-01   4.760E-01   1.430E-02   7.956E-01
 2   6   6.5  f   R   4   5.5  f   P   4   7.5  f    4.353E-01   4.417E-01   1.820E-02   3.499E-01
 2   6   7.5  f   R   4   6.5  f   P   4   8.5  f    3.989E-01   4.061E-01   2.610E-02   2.765E-01
 1   7   2.5  e   R   5   1.5  e   P   5   3.5  e    4.341E-01   4.352E-01   1.010E-02   1.041E-01
 1   7   3.5  e   R   5   2.5  e   P   5   4.5  e    5.114E-01   5.077E-01   1.040E-02   3.601E-01
 1   7   5.5  e   R   5   4.5  e   P   5   6.5  e    4.854E-01   4.872E-01   9.200E-03   2.007E-01
 1   7   6.5  e   R   5   5.5  e   P   5   7.5  e    4.490E-01   4.560E-01   1.200E-02   5.830E-01
 1   7   7.5  e   R   5   6.5  e   P   5   8.5  e    4.242E-01   4.210E-01   1.310E-02   2.478E-01
 1   7   8.5  e   R   5   7.5  e   P   5   9.5  e    4.029E-01   3.847E-01   1.750E-02   1.041E+00
 1   7   2.5  f   R   5   1.5  f   P   5   3.5  f    4.409E-01   4.354E-01   1.020E-02   5.346E-01
 1   7   3.5  f   R   5   2.5  f   P   5   4.5  f    5.056E-01   5.082E-01   1.060E-02   2.494E-01
 1   7   4.5  f   R   5   3.5  f   P   5   5.5  f    5.100E-01   5.100E-01   1.190E-02   2.696E-03
 1   7   5.5  f   R   5   4.5  f   P   5   6.5  f    4.906E-01   4.884E-01   9.300E-03   2.403E-01
 1   7   6.5  f   R   5   5.5  f   P   5   7.5  f    4.416E-01   4.573E-01   1.150E-02   1.366E+00
 1   7   7.5  f   R   5   6.5  f   P   5   8.5  f    4.269E-01   4.224E-01   1.280E-02   3.519E-01
 1   7   8.5  f   R   5   7.5  f   P   5   9.5  f    3.687E-01   3.862E-01   1.670E-02   1.047E+00
 2   7   3.5  e   R   5   2.5  e   P   5   4.5  e    5.164E-01   5.188E-01   1.240E-02   1.944E-01
 2   7   4.5  e   R   5   3.5  e   P   5   5.5  e    4.887E-01   4.951E-01   1.260E-02   5.102E-01
 2   7   5.5  e   R   5   4.5  e   P   5   6.5  e    4.621E-01   4.626E-01   1.350E-02   3.731E-02
 2   7   6.5  e   R   5   5.5  e   P   5   7.5  e    4.331E-01   4.266E-01   1.730E-02   3.771E-01
 2   7   7.5  e   R   5   6.5  e   P   5   8.5  e    4.081E-01   3.895E-01   2.290E-02   8.116E-01
 2   7   8.5  e   R   5   7.5  e   P   5   9.5  e    3.541E-01   3.527E-01   3.240E-02   4.440E-02
 2   7   3.5  f   R   5   2.5  f   P   5   4.5  f    5.218E-01   5.174E-01   1.260E-02   3.515E-01
 2   7   4.5  f   R   5   3.5  f   P   5   5.5  f    4.959E-01   4.935E-01   1.290E-02   1.878E-01
 2   7   5.5  f   R   5   4.5  f   P   5   6.5  f    4.531E-01   4.608E-01   1.340E-02   5.737E-01
 2   7   6.5  f   R   5   5.5  f   P   5   7.5  f    4.225E-01   4.246E-01   1.690E-02   1.272E-01
 2   7   8.5  f   R   5   7.5  f   P   5   9.5  f    3.513E-01   3.507E-01   3.200E-02   1.939E-02
 1   8   2.5  e   R   6   1.5  e   P   6   3.5  e    4.233E-01   4.261E-01   7.900E-03   3.518E-01
 1   8   3.5  e   R   6   2.5  e   P   6   4.5  e    4.894E-01   4.934E-01   7.400E-03   5.453E-01
 1   8   4.5  e   R   6   3.5  e   P   6   5.5  e    4.896E-01   4.911E-01   9.400E-03   1.564E-01
 1   8   5.5  e   R   6   4.5  e   P   6   6.5  e    4.632E-01   4.660E-01   7.800E-03   3.612E-01
 1   8   6.5  e   R   6   5.5  e   P   6   7.5  e    4.302E-01   4.321E-01   8.900E-03   2.191E-01
 1   8   7.5  e   R   6   6.5  e   P   6   8.5  e    3.903E-01   3.949E-01   1.140E-02   4.038E-01
 1   8   2.5  f   R   6   1.5  f   P   6   3.5  f    4.212E-01   4.263E-01   7.900E-03   6.405E-01
 1   8   3.5  f   R   6   2.5  f   P   6   4.5  f    4.870E-01   4.938E-01   6.900E-03   9.855E-01
 1   8   4.5  f   R   6   3.5  f   P   6   5.5  f    4.871E-01   4.916E-01   8.900E-03   5.071E-01
 1   8   5.5  f   R   6   4.5  f   P   6   6.5  f    4.597E-01   4.667E-01   7.700E-03   9.110E-01
 1   8   6.5  f   R   6   5.5  f   P   6   7.5  f    4.305E-01   4.330E-01   8.900E-03   2.766E-01
 1   8   7.5  f   R   6   6.5  f   P   6   8.5  f    4.030E-01   3.958E-01   1.130E-02   6.388E-01
 2   8   1.5  e   R   6   0.5  e   P   6   2.5  e    4.512E-01   4.494E-01   1.250E-02   1.428E-01
 2   8   3.5  e   R   6   2.5  e   P   6   4.5  e    5.061E-01   5.029E-01   1.240E-02   2.606E-01
 2   8   4.5  e   R   6   3.5  e   P   6   5.5  e    4.750E-01   4.756E-01   1.100E-02   5.368E-02
 2   8   5.5  e   R   6   4.5  e   P   6   6.5  e    4.327E-01   4.400E-01   1.320E-02   5.539E-01
 2   8   6.5  e   R   6   5.5  e   P   6   7.5  e    4.014E-01   4.014E-01   1.420E-02   2.095E-04
 2   8   1.5  f   R   6   0.5  f   P   6   2.5  f    4.545E-01   4.487E-01   1.280E-02   4.547E-01
 2   8   3.5  f   R   6   2.5  f   P   6   4.5  f    5.105E-01   5.017E-01   1.230E-02   7.125E-01
 2   8   4.5  f   R   6   3.5  f   P   6   5.5  f    4.780E-01   4.743E-01   1.110E-02   3.300E-01
 2   8   5.5  f   R   6   4.5  f   P   6   6.5  f    4.461E-01   4.387E-01   1.310E-02   5.667E-01
 1   9   2.5  e   R   7   1.5  e   P   7   3.5  e    4.006E-01   4.124E-01   9.900E-03   1.195E+00
 1   9   3.5  e   R   7   2.5  e   P   7   4.5  e    4.809E-01   4.721E-01   1.280E-02   6.854E-01
 1   9   4.5  e   R   7   3.5  e   P   7   5.5  e    4.514E-01   4.641E-01   9.500E-03   1.334E+00
 1   9   5.5  e   R   7   4.5  e   P   7   6.5  e    4.233E-01   4.345E-01   9.400E-03   1.190E+00
 1   9   6.5  e   R   7   5.5  e   P   7   7.5  e    3.903E-01   3.969E-01   1.250E-02   5.289E-01
 1   9   7.5  e   R   7   6.5  e   P   7   8.5  e    3.485E-01   3.566E-01   1.320E-02   6.154E-01
 1   9   2.5  f   R   7   1.5  f   P   7   3.5  f    4.057E-01   4.125E-01   1.010E-02   6.744E-01
 1   9   3.5  f   R   7   2.5  f   P   7   4.5  f    4.791E-01   4.723E-01   1.330E-02   5.120E-01
 1   9   4.5  f   R   7   3.5  f   P   7   5.5  f    4.556E-01   4.643E-01   1.000E-02   8.724E-01
 1   9   5.5  f   R   7   4.5  f   P   7   6.5  f    4.308E-01   4.348E-01   9.300E-03   4.306E-01
 1   9   6.5  f   R   7   5.5  f   P   7   7.5  f    3.870E-01   3.973E-01   1.220E-02   8.421E-01
 2   9   3.5  e   R   7   2.5  e   P   7   4.5  e    4.833E-01   4.788E-01   1.310E-02   3.422E-01
 2   9   4.5  e   R   7   3.5  e   P   7   5.5  e    4.380E-01   4.464E-01   1.370E-02   6.126E-01
 2   9   5.5  e   R   7   4.5  e   P   7   6.5  e    4.148E-01   4.065E-01   1.870E-02   4.415E-01
 2   9   6.5  e   R   7   5.5  e   P   7   7.5  e    3.704E-01   3.644E-01   1.810E-02   3.307E-01
 2   9   7.5  e   R   7   6.5  e   P   7   8.5  e    3.562E-01   3.223E-01   2.600E-02   1.303E+00
 2   9   3.5  f   R   7   2.5  f   P   7   4.5  f    4.830E-01   4.780E-01   1.370E-02   3.683E-01
 2   9   4.5  f   R   7   3.5  f   P   7   5.5  f    4.464E-01   4.455E-01   1.390E-02   6.528E-02
 2   9   5.5  f   R   7   4.5  f   P   7   6.5  f    4.008E-01   4.056E-01   1.890E-02   2.559E-01
 2   9   6.5  f   R   7   5.5  f   P   7   7.5  f    3.640E-01   3.635E-01   2.090E-02   2.248E-02
 2   9   7.5  f   R   7   6.5  f   P   7   8.5  f    3.246E-01   3.215E-01   2.680E-02   1.160E-01



==> anc/Supplementary_material_to_Overleaf/BASE_EinA_ratios_N0ll20.dat <==
Supplementary material to paper "Three-states model for calculating the X-X rovibrational transition intensities 
in hydroxyl radical" by V.G. Ushakov, A.Yu. Ermilov, and E.S. Medvedev.

Ratios of the Einstein A coefficients, A12/A13, for transitions from a common upper level 1 to lover levels 2 and 3 calculated from the Noll20 data

F,               multiplet component, the same for all three levels
v1,              vibrational state of the upper level 1
J1,              rotational state of the upper level 1
p1,              parity of the upper level 1

B2,              branch to which the 12 transition belongs
v2,              vibrational state of the upper level 2
J2,              rotational state of the upper level 2
p2,              parity of the upper level 2

B3,              branch to which the 13 transition belongs
v3,              vibrational state of the upper level 3
J3,              rotational state of the upper level 3
p3,              parity of the upper level 3

exp,             experimental value of A12/A13
calc,            A12/A13 calculated in the present study
sig,             experimental uncertainty
delta,           exp minus calc

Fitting results:
 chi_red and standard deviation for Noll pairs =   0.7141E+00  0.3457E+01


 F   v1  J1   p1  B2  v2  J2   p2  B3  v3  J3   p3     exp        calc         sig      |delta|/sig
 1   3   4.5  e   P   0   5.5  e   Q   0   4.5  f    8.980E+00   1.042E+01   1.347E+00   1.065E+00
 1   3   4.5  f   P   0   5.5  f   Q   0   4.5  e    9.397E+00   9.794E+00   1.409E+00   2.819E-01
 1   4   4.5  e   P   0   5.5  e   Q   0   4.5  f    1.407E+01   1.406E+01   2.110E+00   4.057E-03
 1   4   4.5  f   P   0   5.5  f   Q   0   4.5  e    1.247E+01   1.169E+01   1.871E+00   4.184E-01
 1   4   3.5  e   Q   1   3.5  f   Q   0   3.5  f    4.045E+01   4.392E+01   6.068E+00   5.716E-01
 1   4   3.5  f   Q   1   3.5  e   Q   0   3.5  e    3.845E+01   4.159E+01   5.766E+00   5.451E-01
 1   5   5.5  e   P   1   6.5  e   P   0   6.5  e    4.764E+01   3.172E+01   7.145E+00   2.228E+00
 1   5   5.5  f   P   1   6.5  f   P   0   6.5  f    3.470E+01   3.359E+01   5.205E+00   2.136E-01
 1   5   5.5  e   Q   1   5.5  f   P   0   6.5  e    1.979E+00   1.248E+00   2.968E-01   2.460E+00
 1   5   5.5  f   Q   1   5.5  e   P   0   6.5  f    1.671E+00   1.683E+00   2.506E-01   4.831E-02
 1   5  13.5  e   P   1  14.5  e   R   1  12.5  e    5.628E+00   5.017E+00   8.442E-01   7.241E-01
 1   5  13.5  f   P   1  14.5  f   R   1  12.5  f    3.743E+00   4.025E+00   5.614E-01   5.019E-01
 1   6   5.5  e   P   2   6.5  e   P   1   6.5  e    1.728E+01   1.626E+01   2.592E+00   3.952E-01
 1   6   5.5  f   P   2   6.5  f   P   1   6.5  f    1.782E+01   1.703E+01   2.673E+00   2.947E-01
 1   6   9.5  e   P   2  10.5  e   P   1  10.5  e    1.548E+01   1.533E+01   2.322E+00   6.425E-02
 1   6   9.5  f   P   2  10.5  f   P   1  10.5  f    1.494E+01   1.653E+01   2.242E+00   7.074E-01
 2   6   8.5  e   P   2   9.5  e   P   1   9.5  e    1.818E+01   1.662E+01   2.726E+00   5.722E-01
 2   6   8.5  f   P   2   9.5  f   P   1   9.5  f    1.601E+01   1.541E+01   2.401E+00   2.474E-01
 1   6   4.5  e   P   2   5.5  e   Q   2   4.5  f    1.187E+01   1.161E+01   1.780E+00   1.465E-01
 1   6   4.5  f   P   2   5.5  f   Q   2   4.5  e    1.066E+01   1.038E+01   1.598E+00   1.744E-01
 1   6   6.5  e   P   2   7.5  e   P   1   7.5  e    1.718E+01   1.599E+01   2.577E+00   4.621E-01
 1   6   6.5  f   P   2   7.5  f   P   1   7.5  f    1.765E+01   1.689E+01   2.647E+00   2.875E-01
 1   6  13.5  e   P   2  14.5  e   R   2  12.5  e    4.700E+00   4.248E+00   7.050E-01   6.413E-01
 1   6  13.5  f   P   2  14.5  f   R   2  12.5  f    3.968E+00   3.586E+00   5.951E-01   6.414E-01
 1   6  15.5  e   P   2  16.5  e   R   2  14.5  e    6.565E+00   5.414E+00   9.847E-01   1.169E+00
 1   6  15.5  f   P   2  16.5  f   R   2  14.5  f    4.879E+00   4.445E+00   7.319E-01   5.925E-01
 2   6  14.5  e   P   2  15.5  e   R   2  13.5  e    5.140E+00   4.466E+00   7.710E-01   8.744E-01
 2   6  14.5  f   P   2  15.5  f   R   2  13.5  f    6.308E+00   5.471E+00   9.461E-01   8.843E-01
 1   7   5.5  e   P   2   6.5  e   Q   2   5.5  f    3.601E+01   3.953E+01   5.401E+00   6.511E-01
 1   7   5.5  f   P   2   6.5  f   Q   2   5.5  e    2.501E+01   2.466E+01   3.751E+00   9.231E-02
 1   7   5.5  e   P   3   6.5  e   P   2   6.5  e    1.075E+01   1.099E+01   1.612E+00   1.486E-01
 1   7   5.5  f   P   3   6.5  f   P   2   6.5  f    1.106E+01   1.141E+01   1.659E+00   2.077E-01
 1   7   5.5  e   P   2   6.5  e   Q   3   5.5  f    1.782E+00   1.800E+00   2.673E-01   6.905E-02
 1   7   5.5  f   P   2   6.5  f   Q   3   5.5  e    1.598E+00   1.508E+00   2.398E-01   3.768E-01
 1   7  13.5  e   P   3  14.5  e   P   2  14.5  e    9.091E+00   1.003E+01   1.363E+00   6.916E-01
 1   7  13.5  f   P   3  14.5  f   P   2  14.5  f    1.009E+01   1.084E+01   1.514E+00   4.929E-01
 1   7  13.5  e   R   3  12.5  e   P   2  14.5  e    2.536E+00   2.709E+00   3.804E-01   4.543E-01
 1   7  13.5  f   R   3  12.5  f   P   2  14.5  f    2.918E+00   3.329E+00   4.377E-01   9.390E-01
 2   7   7.5  e   P   3   8.5  e   P   2   8.5  e    1.110E+01   1.122E+01   1.665E+00   6.952E-02
 2   7   7.5  f   P   3   8.5  f   P   2   8.5  f    1.233E+01   1.061E+01   1.850E+00   9.336E-01
 2   7   9.5  e   P   3  10.5  e   P   2  10.5  e    1.082E+01   1.106E+01   1.623E+00   1.484E-01
 2   7   9.5  f   P   3  10.5  f   P   2  10.5  f    1.042E+01   1.036E+01   1.563E+00   4.093E-02
 2   7  13.5  e   P   3  14.5  e   P   2  14.5  e    1.037E+01   1.081E+01   1.555E+00   2.854E-01
 2   7  13.5  f   P   3  14.5  f   P   2  14.5  f    9.285E+00   9.982E+00   1.392E+00   5.006E-01
 1   7   4.5  e   P   3   5.5  e   Q   2   4.5  f    1.843E+02   1.846E+02   2.764E+01   1.224E-02
 1   7   4.5  f   P   3   5.5  f   Q   2   4.5  e    1.547E+02   1.458E+02   2.320E+01   3.824E-01
 1   7   6.5  e   P   3   7.5  e   Q   3   6.5  f    3.681E+01   3.590E+01   5.521E+00   1.645E-01
 1   7   6.5  f   P   3   7.5  f   Q   3   6.5  e    2.656E+01   2.890E+01   3.983E+00   5.876E-01
 1   7  14.5  e   P   3  15.5  e   R   3  13.5  e    4.812E+00   4.107E+00   7.218E-01   9.767E-01
 1   7  14.5  f   P   3  15.5  f   R   3  13.5  f    2.706E+00   3.575E+00   4.059E-01   2.140E+00
 2   7   8.5  e   P   3   9.5  e   P   2   9.5  e    1.102E+01   1.114E+01   1.654E+00   6.947E-02
 2   7   8.5  f   P   3   9.5  f   P   2   9.5  f    1.193E+01   1.048E+01   1.790E+00   8.133E-01
 2   7  11.5  e   P   3  12.5  e   P   2  12.5  e    1.084E+01   1.093E+01   1.626E+00   5.564E-02
 2   7  11.5  f   P   3  12.5  f   P   2  12.5  f    1.059E+01   1.015E+01   1.588E+00   2.752E-01
 1   8   5.5  e   P   3   6.5  e   P   2   6.5  e    1.087E+01   1.010E+01   1.630E+00   4.709E-01
 1   8   5.5  f   P   3   6.5  f   P   2   6.5  f    1.097E+01   1.073E+01   1.646E+00   1.498E-01
 1   8   5.5  e   P   4   6.5  e   P   2   6.5  e    7.862E+01   8.334E+01   1.179E+01   4.006E-01
 1   8   5.5  f   P   4   6.5  f   P   2   6.5  f    7.479E+01   9.114E+01   1.122E+01   1.456E+00
 1   8   6.5  e   P   3   7.5  e   P   2   7.5  e    1.079E+01   9.915E+00   1.618E+00   5.386E-01
 1   8   6.5  f   P   3   7.5  f   P   2   7.5  f    1.183E+01   1.064E+01   1.775E+00   6.724E-01
 1   8   6.5  e   P   4   7.5  e   P   2   7.5  e    8.347E+01   8.079E+01   1.252E+01   2.140E-01
 1   8   6.5  f   P   4   7.5  f   P   2   7.5  f    9.302E+01   8.975E+01   1.395E+01   2.343E-01
 2   8   7.5  e   P   4   8.5  e   P   3   8.5  e    1.007E+01   8.367E+00   1.510E+00   1.125E+00
 2   8   7.5  f   P   4   8.5  f   P   3   8.5  f    7.267E+00   8.004E+00   1.090E+00   6.756E-01
 1   8   4.5  e   P   4   5.5  e   Q   3   4.5  f    1.135E+02   1.179E+02   1.702E+01   2.593E-01
 1   8   4.5  f   P   4   5.5  f   Q   3   4.5  e    1.019E+02   9.920E+01   1.530E+01   1.787E-01
 1   8   7.5  e   P   4   8.5  e   P   2   8.5  e    8.163E+01   7.851E+01   1.224E+01   2.548E-01
 1   8   7.5  f   P   4   8.5  f   P   2   8.5  f    7.418E+01   8.849E+01   1.113E+01   1.285E+00
 1   9   5.5  e   P   3   6.5  e   Q   4   5.5  f    3.006E+00   3.131E+00   4.508E-01   2.765E-01
 1   9   5.5  f   P   3   6.5  f   Q   4   5.5  e    2.553E+00   2.349E+00   3.830E-01   5.337E-01
 1   9   8.5  e   P   4   9.5  e   P   3   9.5  e    7.587E+00   7.503E+00   1.138E+00   7.375E-02
 1   9   8.5  f   P   4   9.5  f   P   3   9.5  f    8.389E+00   8.053E+00   1.259E+00   2.667E-01
 2   9   7.5  e   P   4   8.5  e   P   3   8.5  e    8.432E+00   8.110E+00   1.265E+00   2.544E-01
 2   9   7.5  f   P   4   8.5  f   P   3   8.5  f    7.463E+00   7.558E+00   1.119E+00   8.518E-02
 1   9   4.5  e   P   5   5.5  e   P   4   5.5  e    6.017E+00   6.611E+00   9.029E-01   6.577E-01
 1   9   4.5  f   P   5   5.5  f   P   4   5.5  f    5.807E+00   6.730E+00   8.714E-01   1.059E+00
 1   9   4.5  e   P   4   5.5  e   Q   5   4.5  f    1.464E+00   1.428E+00   2.195E-01   1.653E-01
 1   9   4.5  f   P   4   5.5  f   Q   5   4.5  e    1.668E+00   1.337E+00   2.502E-01   1.324E+00
 1   9   6.5  e   P   4   7.5  e   P   3   7.5  e    8.170E+00   7.727E+00   1.226E+00   3.611E-01
 1   9   6.5  f   P   4   7.5  f   P   3   7.5  f    8.091E+00   8.172E+00   1.213E+00   6.713E-02


==> anc/Supplementary_material_to_Overleaf/BASE_EinA_ratios_N0ll20_Lambda_doublets.dat <==
Supplementary material to paper "Three-states model for calculating the X-X rovibrational transition intensities 
in hydroxyl radical" by V.G. Ushakov, A.Yu. Ermilov, and E.S. Medvedev.

Ratios of the Einstein A coefficients, Ae/Af, for transitions from a common upper level 1 to lover level 2 calculated from the Noll20 lambda doublets

F,               multiplet component, the same for all three levels
v1,              vibrational state of the upper level 1
J1,              rotational state of the upper level 1

v2,              vibrational state of the lower level 2
Br,              branch to which the 12 transition belongs
dE,              Lambda-doublet splitting

Ie/If,           ratio of the intensities of the Lambda-doublet components measured in Noll20
Ae/Af,           ratio of the Einstein A ccoefficients of the Lambda-doublet components calculated in the present study

sig,             experimental uncertainty of Ie/If
delta,           Ie/If minus Ae/Af

Fitting results:
 chi_red and standard deviation for Noll20 Lambda doublets =   0.2302E+01  0.2135E+00


 F  v1    J1  v2 Br   dE      Ie/If       Ae/Af       sig      |delta|/sig
 1  3    4.5  0  P   0.63   1.013E+00   1.013E+00   1.013E-01   6.505E-03
 1  3    5.5  0  P   1.00   9.752E-01   1.017E+00   9.752E-02   4.261E-01
 1  3    6.5  0  P   1.43   1.379E+00   1.020E+00   1.379E-01   2.604E+00
 1  3    3.5  0  Q   0.35   9.778E-01   9.754E-01   9.778E-02   2.488E-02
 1  3    4.5  0  Q   0.63   1.060E+00   9.530E-01   1.060E-01   1.007E+00
 1  4    4.5  0  P   0.59   1.038E+00   1.036E+00   1.038E-01   2.036E-02
 1  4    5.5  0  P   0.93   1.163E+00   1.045E+00   1.163E-01   1.017E+00
 1  4    6.5  0  P   1.33   1.104E+00   1.054E+00   1.104E-01   4.551E-01
 1  4   12.5  0  P   4.99   1.551E+00   1.094E+00   1.551E-01   2.948E+00
 1  4   13.5  0  P   5.76   1.428E+00   1.099E+00   1.428E-01   2.305E+00
 2  4    6.5  0  P  -0.40   8.189E-01   9.418E-01   8.189E-02   1.501E+00
 2  4    9.5  0  P  -1.59   6.307E-01   9.238E-01   6.307E-02   4.648E+00
 2  4   13.5  0  P  -3.87   5.579E-01   9.068E-01   5.579E-02   6.253E+00
 2  4   19.5  0  P  -8.26   4.616E-01   8.944E-01   4.616E-02   9.375E+00
 1  4    3.5  0  Q   0.33   9.625E-01   9.283E-01   9.625E-02   3.550E-01
 1  4    4.5  0  Q   0.59   9.206E-01   8.612E-01   9.206E-02   6.448E-01
 1  4    3.5  1  Q   0.33   1.013E+00   9.804E-01   1.013E-01   3.183E-01
 1  5    5.5  0  P   0.86   7.523E-01   1.098E+00   7.523E-02   4.590E+00
 1  5    4.5  1  P   0.54   1.027E+00   1.029E+00   1.027E-01   2.144E-02
 1  5    5.5  1  P   0.86   1.033E+00   1.037E+00   1.033E-01   3.376E-02
 1  5    7.5  1  P   1.68   1.110E+00   1.050E+00   1.110E-01   5.345E-01
 1  5    8.5  1  P   2.18   1.258E+00   1.057E+00   1.258E-01   1.602E+00
 1  5   13.5  1  P   5.39   1.432E+00   1.081E+00   1.432E-01   2.448E+00
 1  5   15.5  1  P   6.92   1.599E+00   1.088E+00   1.599E-01   3.193E+00
 1  5   20.5  1  P  11.08   1.583E+00   1.098E+00   1.583E-01   3.067E+00
 2  5    7.5  1  P  -0.66   8.193E-01   9.466E-01   8.193E-02   1.554E+00
 2  5   11.5  1  P  -2.44   6.591E-01   9.287E-01   6.591E-02   4.090E+00
 2  5   13.5  1  P  -3.59   5.543E-01   9.222E-01   5.543E-02   6.638E+00
 2  5   14.5  1  P  -4.21   6.939E-01   9.196E-01   6.939E-02   3.251E+00
 2  5   15.5  1  P  -4.86   6.336E-01   9.173E-01   6.336E-02   4.477E+00
 2  5   16.5  1  P  -5.53   6.279E-01   9.154E-01   6.279E-02   4.579E+00
 1  5    5.5  1  Q   0.86   8.907E-01   8.142E-01   8.907E-02   8.592E-01
 1  5   13.5  1  R   5.39   9.522E-01   8.676E-01   9.522E-02   8.889E-01
 1  6    5.5  1  P   0.79   1.076E+00   1.079E+00   1.076E-01   2.675E-02
 1  6    6.5  1  P   1.14   1.126E+00   1.093E+00   1.126E-01   2.927E-01
 1  6    7.5  1  P   1.55   1.323E+00   1.108E+00   1.323E-01   1.628E+00
 1  6    9.5  1  P   2.53   1.252E+00   1.133E+00   1.252E-01   9.544E-01
 2  6    8.5  1  P  -0.93   6.684E-01   8.831E-01   6.684E-02   3.212E+00
 2  6    9.5  1  P  -1.32   6.928E-01   8.745E-01   6.928E-02   2.624E+00
 1  6    4.5  2  P   0.50   1.039E+00   1.023E+00   1.039E-01   1.549E-01
 1  6    5.5  2  P   0.79   1.043E+00   1.029E+00   1.043E-01   1.323E-01
 1  6    6.5  2  P   1.14   1.096E+00   1.035E+00   1.096E-01   5.588E-01
 1  6    8.5  2  P   2.02   1.192E+00   1.046E+00   1.192E-01   1.227E+00
 1  6    9.5  2  P   2.53   1.297E+00   1.051E+00   1.297E-01   1.900E+00
 1  6   11.5  2  P   3.69   1.278E+00   1.059E+00   1.278E-01   1.710E+00
 1  6   13.5  2  P   5.00   1.364E+00   1.066E+00   1.364E-01   2.182E+00
 1  6   14.5  2  P   5.70   1.365E+00   1.069E+00   1.365E-01   2.169E+00
 1  6   15.5  2  P   6.42   1.664E+00   1.072E+00   1.664E-01   3.558E+00
 1  6   19.5  2  P   9.47   1.887E+00   1.078E+00   1.887E-01   4.287E+00
 2  6    6.5  2  P  -0.29   6.539E-01   9.610E-01   6.539E-02   4.697E+00
 2  6    7.5  2  P  -0.58   7.921E-01   9.564E-01   7.921E-02   2.074E+00
 2  6    8.5  2  P  -0.93   7.590E-01   9.521E-01   7.590E-02   2.544E+00
 2  6   11.5  2  P  -2.24   5.906E-01   9.413E-01   5.906E-02   5.937E+00
 2  6   12.5  2  P  -2.75   7.061E-01   9.384E-01   7.061E-02   3.290E+00
 2  6   13.5  2  P  -3.30   7.162E-01   9.359E-01   7.162E-02   3.067E+00
 2  6   14.5  2  P  -3.87   6.554E-01   9.337E-01   6.554E-02   4.247E+00
 1  6    3.5  2  Q   0.27   9.807E-01   9.562E-01   9.807E-02   2.502E-01
 1  6    4.5  2  Q   0.50   9.332E-01   9.151E-01   9.332E-02   1.937E-01
 1  6   12.5  2  R   4.33   1.187E+00   9.099E-01   1.187E-01   2.333E+00
 1  6   13.5  2  R   5.00   1.151E+00   9.002E-01   1.151E-01   2.182E+00
 1  6   15.5  2  R   6.42   1.237E+00   8.800E-01   1.237E-01   2.883E+00
 1  6   17.5  2  R   7.92   1.289E+00   8.585E-01   1.289E-01   3.339E+00
 2  6   14.5  2  R  -3.87   8.042E-01   1.144E+00   8.042E-02   4.224E+00
 1  7    5.5  2  P   0.72   1.067E+00   1.062E+00   1.067E-01   4.370E-02
 1  7    8.5  2  P   1.85   1.216E+00   1.096E+00   1.216E-01   9.830E-01
 1  7   10.5  2  P   2.85   1.364E+00   1.115E+00   1.364E-01   1.819E+00
 1  7   11.5  2  P   3.40   1.369E+00   1.124E+00   1.369E-01   1.791E+00
 1  7   13.5  2  P   4.61   1.382E+00   1.138E+00   1.382E-01   1.769E+00
 1  7   15.5  2  P   5.91   1.588E+00   1.148E+00   1.588E-01   2.770E+00
 2  7    7.5  2  P  -0.51   8.678E-01   9.122E-01   8.678E-02   5.118E-01
 2  7    8.5  2  P  -0.82   8.638E-01   9.042E-01   8.638E-02   4.673E-01
 2  7    9.5  2  P  -1.18   7.612E-01   8.969E-01   7.612E-02   1.783E+00
 2  7   11.5  2  P  -2.03   7.448E-01   8.847E-01   7.448E-02   1.879E+00
 2  7   13.5  2  P  -3.00   7.142E-01   8.753E-01   7.142E-02   2.256E+00
 1  7    4.5  2  Q   0.45   8.575E-01   8.044E-01   8.575E-02   6.186E-01
 1  7    5.5  2  Q   0.72   7.410E-01   6.628E-01   7.410E-02   1.055E+00
 1  7    4.5  3  P   0.45   1.021E+00   1.018E+00   1.021E-01   2.881E-02
 1  7    5.5  3  P   0.72   1.037E+00   1.023E+00   1.037E-01   1.290E-01
 1  7    6.5  3  P   1.04   1.099E+00   1.028E+00   1.099E-01   6.488E-01
 1  7    7.5  3  P   1.42   1.125E+00   1.032E+00   1.125E-01   8.261E-01
 1  7    9.5  3  P   2.33   1.170E+00   1.041E+00   1.170E-01   1.105E+00
 1  7   13.5  3  P   4.61   1.246E+00   1.053E+00   1.246E-01   1.544E+00
 1  7   14.5  3  P   5.25   1.221E+00   1.056E+00   1.221E-01   1.356E+00
 2  7    7.5  3  P  -0.51   7.812E-01   9.648E-01   7.812E-02   2.350E+00
 2  7    8.5  3  P  -0.82   7.981E-01   9.613E-01   7.981E-02   2.045E+00
 2  7    9.5  3  P  -1.18   7.904E-01   9.580E-01   7.904E-02   2.121E+00
 2  7   11.5  3  P  -2.03   7.623E-01   9.524E-01   7.623E-02   2.493E+00
 2  7   13.5  3  P  -3.00   7.972E-01   9.479E-01   7.972E-02   1.890E+00
 1  7    3.5  3  Q   0.25   9.755E-01   9.664E-01   9.755E-02   9.314E-02
 1  7    5.5  3  Q   0.72   9.570E-01   8.895E-01   9.570E-02   7.053E-01
 1  7    6.5  3  Q   1.04   7.931E-01   8.275E-01   7.931E-02   4.342E-01
 1  7   13.5  3  R   4.61   1.201E+00   9.256E-01   1.201E-01   2.294E+00
 1  7   14.5  3  R   5.25   6.868E-01   9.189E-01   6.868E-02   3.378E+00
 1  8    5.5  2  P   0.64   1.079E+00   1.113E+00   1.079E-01   3.232E-01
 1  8    6.5  2  P   0.94   1.183E+00   1.135E+00   1.183E-01   4.007E-01
 1  8    7.5  2  P   1.29   9.457E-01   1.156E+00   9.457E-02   2.223E+00
 1  8    5.5  3  P   0.64   1.068E+00   1.049E+00   1.068E-01   1.848E-01
 1  8    6.5  3  P   0.94   1.078E+00   1.058E+00   1.078E-01   1.869E-01
 1  8    8.5  3  P   1.68   1.114E+00   1.076E+00   1.114E-01   3.439E-01
 2  8    7.5  3  P  -0.43   8.829E-01   9.298E-01   8.829E-02   5.309E-01
 2  8    9.5  3  P  -1.05   8.164E-01   9.172E-01   8.164E-02   1.234E+00
 2  8   10.5  3  P  -1.42   8.239E-01   9.118E-01   8.239E-02   1.067E+00
 1  8    4.5  3  Q   0.40   8.989E-01   8.535E-01   8.989E-02   5.047E-01
 1  8   11.5  3  R   3.10   9.814E-01   8.545E-01   9.814E-02   1.293E+00
 1  8   12.5  3  R   3.63   8.869E-01   8.364E-01   8.869E-02   5.685E-01
 1  8   13.5  3  R   4.20   1.165E+00   8.177E-01   1.165E-01   2.981E+00
 1  8    4.5  4  P   0.40   1.001E+00   1.014E+00   1.001E-01   1.357E-01
 1  8    5.5  4  P   0.64   1.134E+00   1.018E+00   1.134E-01   1.021E+00
 1  8    6.5  4  P   0.94   1.061E+00   1.022E+00   1.061E-01   3.701E-01
 1  8    7.5  4  P   1.29   1.041E+00   1.026E+00   1.041E-01   1.516E-01
 2  8    6.5  4  P  -0.19   9.310E-01   9.751E-01   9.310E-02   4.735E-01
 2  8    7.5  4  P  -0.43   1.222E+00   9.720E-01   1.222E-01   2.049E+00
 2  8    8.5  4  P  -0.72   8.885E-01   9.691E-01   8.885E-02   9.079E-01
 1  8    3.5  4  Q   0.22   9.817E-01   9.746E-01   9.817E-02   7.195E-02
 1  9    5.5  3  P   0.57   1.069E+00   1.087E+00   1.069E-01   1.723E-01
 1  9    6.5  3  P   0.84   1.028E+00   1.105E+00   1.028E-01   7.424E-01
 1  9    7.5  3  P   1.15   9.629E-01   1.121E+00   9.629E-02   1.640E+00
 1  9    8.5  3  P   1.51   1.109E+00   1.136E+00   1.109E-01   2.393E-01
 2  9    7.5  3  P  -0.36   8.650E-01   8.808E-01   8.650E-02   1.830E-01
 1  9    4.5  4  P   0.36   9.566E-01   1.029E+00   9.566E-02   7.592E-01
 1  9    6.5  4  P   0.84   1.038E+00   1.044E+00   1.038E-01   6.576E-02
 1  9    8.5  4  P   1.51   1.004E+00   1.058E+00   1.004E-01   5.451E-01
 1  9   10.5  4  P   2.33   9.562E-01   1.070E+00   9.562E-02   1.190E+00
 2  9    7.5  4  P  -0.36   9.772E-01   9.451E-01   9.772E-02   3.281E-01
 1  9    5.5  4  Q   0.57   9.082E-01   8.158E-01   9.082E-02   1.017E+00
 1  9    4.5  5  P   0.36   9.911E-01   1.011E+00   9.911E-02   2.007E-01
 1  9    3.5  5  Q   0.19   9.777E-01   9.812E-01   9.777E-02   3.639E-02
 1  9    4.5  5  Q   0.36   1.090E+00   9.636E-01   1.090E-01   1.162E+00



==> anc/Supplementary_material_to_Overleaf/BASE_EinA_ratios_Nelson90.dat <==
Supplementary material to paper "Three-states model for calculating the X-X rovibrational transition intensities 
in hydroxyl radical" by V.G. Ushakov, A.Yu. Ermilov, and E.S. Medvedev.

Ratios of the Einstein A coefficients, A12/A13, for transitions from a common upper level 1 to lover levels 2 and 3 calculated from the Nelson90 data

F,               multiplet component, the same for all three levels
v1,              vibrational state of the upper level 1
J1,              rotational state of the upper level 1
p1,              parity of the upper level 1

B2,              branch to which the 12 transition belongs
v2,              vibrational state of the upper level 2
J2,              rotational state of the upper level 2
p2,              parity of the upper level 2

B3,              branch to which the 13 transition belongs
v3,              vibrational state of the upper level 3
J3,              rotational state of the upper level 3
p3,              parity of the upper level 3

exp,             experimental value of A12/A13
calc,            A12/A13 calculated in the present study
sig,             experimental uncertainty
delta,           exp minus calc

Fitting results:
 chi_red and standard deviation for Nelson90 pairs =   0.9004E+00  0.1256E+01


 F   v1  J1   p1  B2  v2  J2   p2  B3  v3  J3   p3     exp        calc         sig      |delta|/sig
 1   1   3.5  s   P   0   4.5  s   R   0   2.5  s    2.850E+00   3.260E+00   7.700E-01   5.322E-01
 1   1   4.5  s   P   0   5.5  s   R   0   3.5  s    4.550E+00   3.781E+00   5.900E-01   1.303E+00
 1   1   5.5  s   P   0   6.5  s   R   0   4.5  s    5.810E+00   4.683E+00   7.000E-01   1.610E+00
 1   1   6.5  s   P   0   7.5  s   R   0   5.5  s    7.100E+00   6.081E+00   7.800E-01   1.306E+00
 2   1   1.5  s   P   0   2.5  s   R   0   0.5  s    3.420E+00   2.957E+00   5.500E-01   8.417E-01
 2   1   2.5  s   P   0   3.5  s   R   0   1.5  s    3.210E+00   3.023E+00   3.500E-01   5.344E-01
 2   1   3.5  s   P   0   4.5  s   R   0   2.5  s    4.040E+00   3.567E+00   4.800E-01   9.858E-01
 2   1   4.5  s   P   0   5.5  s   R   0   3.5  s    4.720E+00   4.462E+00   6.100E-01   4.231E-01
 2   1   5.5  s   P   0   6.5  s   R   0   4.5  s    7.420E+00   5.831E+00   5.340E+00   2.977E-01
 1   2   2.5  s   P   1   3.5  s   R   1   1.5  s    3.720E+00   3.718E+00   4.500E-01   4.128E-03
 1   2   3.5  s   P   1   4.5  s   R   1   2.5  s    3.870E+00   3.830E+00   6.200E-01   6.477E-02
 1   2   4.5  s   P   1   5.5  s   R   1   3.5  s    5.180E+00   4.690E+00   8.300E-01   5.905E-01
 1   2   5.5  s   P   1   6.5  s   R   1   4.5  s    5.870E+00   6.208E+00   1.410E+00   2.395E-01
 2   2   1.5  s   P   1   2.5  s   R   1   0.5  s    3.360E+00   3.225E+00   5.000E-01   2.701E-01
 2   2   2.5  s   P   1   3.5  s   R   1   1.5  s    3.880E+00   3.462E+00   6.600E-01   6.329E-01
 2   2   3.5  s   P   1   4.5  s   R   1   2.5  s    3.540E+00   4.321E+00   4.200E-01   1.860E+00
 2   2   4.5  s   P   1   5.5  s   R   1   3.5  s    7.590E+00   5.784E+00   1.670E+00   1.082E+00
 2   2   5.5  s   P   1   6.5  s   R   1   4.5  s    1.079E+01   8.235E+00   6.040E+00   4.231E-01
 1   3   2.5  s   P   2   3.5  s   R   2   1.5  s    4.860E+00   4.455E+00   1.020E+00   3.972E-01
 1   3   3.5  s   P   2   4.5  s   R   2   2.5  s    5.340E+00   4.955E+00   1.010E+00   3.814E-01
 1   3   4.5  s   P   2   5.5  s   R   2   3.5  s    7.100E+00   6.675E+00   1.280E+00   3.324E-01
 1   3   5.5  s   P   2   6.5  s   R   2   4.5  s    9.600E+00   1.003E+01   2.880E+00   1.484E-01
 2   3   1.5  s   P   2   2.5  s   R   2   0.5  s    3.900E+00   3.693E+00   4.700E-01   4.396E-01
 2   3   2.5  s   P   2   3.5  s   R   2   1.5  s    4.900E+00   4.294E+00   1.370E+00   4.425E-01
 2   3   3.5  s   P   2   4.5  s   R   2   2.5  s    6.450E+00   5.901E+00   1.100E+00   4.994E-01
 2   3   4.5  s   P   2   5.5  s   R   2   3.5  s    9.500E+00   8.948E+00   3.230E+00   1.709E-01
 1   4   2.5  s   P   3   3.5  s   R   3   1.5  s    6.150E+00   6.164E+00   6.800E-01   2.033E-02
 1   4   3.5  s   P   3   4.5  s   R   3   2.5  s    7.890E+00   8.006E+00   1.030E+00   1.129E-01
 1   4   4.5  s   P   3   5.5  s   R   3   3.5  s    1.465E+01   1.341E+01   1.900E+00   6.548E-01
 1   4   5.5  s   P   3   6.5  s   R   3   4.5  s    2.220E+01   2.854E+01   1.088E+01   5.826E-01
 2   4   1.5  s   P   3   2.5  s   R   3   0.5  s    5.420E+00   4.696E+00   9.200E-01   7.866E-01
 2   4   2.5  s   P   3   3.5  s   R   3   1.5  s    6.790E+00   6.363E+00   8.800E-01   4.847E-01
 2   4   3.5  s   P   3   4.5  s   R   3   2.5  s    8.730E+00   1.075E+01   8.700E-01   2.328E+00
 1   5   2.5  s   P   4   3.5  s   R   4   1.5  s    1.230E+01   1.331E+01   1.850E+00   5.436E-01
 1   5   3.5  s   P   4   4.5  s   R   4   2.5  s    2.310E+01   2.899E+01   4.850E+00   1.215E+00
 2   5   1.5  s   P   4   2.5  s   R   4   0.5  s    7.500E+00   8.088E+00   1.570E+00   3.745E-01
 2   5   2.5  s   P   4   3.5  s   R   4   1.5  s    1.270E+01   1.698E+01   2.670E+00   1.602E+00
 1   6   5.5  s   P   5   6.5  s   R   5   4.5  s    4.810E+00   5.029E+00   1.830E+00   1.199E-01
 1   6   6.5  s   P   5   7.5  s   R   5   5.5  s    3.230E+00   3.155E+00   1.230E+00   6.117E-02
 1   6   7.5  s   P   5   8.5  s   R   5   6.5  s    2.290E+00   2.201E+00   8.700E-01   1.025E-01
 1   6   8.5  s   P   5   9.5  s   R   5   7.5  s    1.400E+00   1.637E+00   5.300E-01   4.465E-01
 1   7   2.5  s   P   6   3.5  s   R   6   1.5  s    3.600E-01   4.220E-01   1.600E-01   3.878E-01
 1   7   3.5  s   P   6   4.5  s   R   6   2.5  s    4.400E-01   4.024E-01   1.900E-01   1.981E-01
 1   7   4.5  s   P   6   5.5  s   R   6   3.5  s    3.800E-01   3.915E-01   1.700E-01   6.739E-02
 1   7   5.5  s   P   6   6.5  s   R   6   4.5  s    5.800E-01   3.738E-01   2.600E-01   7.932E-01
 2   7   1.5  s   P   6   2.5  s   R   6   0.5  s    3.400E-01   3.291E-01   2.200E-01   4.945E-02
 2   7   2.5  s   P   6   3.5  s   R   6   1.5  s    5.200E-01   3.819E-01   3.200E-01   4.316E-01
 1   9   2.5  s   P   8   3.5  s   R   8   1.5  s    4.900E-01   4.461E-01   1.000E-01   4.388E-01
 1   9   3.5  s   P   8   4.5  s   R   8   2.5  s    2.800E-01   2.141E-01   6.000E-02   1.098E+00
 1   9   4.5  s   P   8   5.5  s   R   8   3.5  s    2.000E-01   1.162E-01   4.000E-02   2.095E+00
 2   9   1.5  s   P   8   2.5  s   R   8   0.5  s    6.400E-01   6.256E-01   3.600E-01   4.012E-02
 2   9   2.5  s   P   8   3.5  s   R   8   1.5  s    4.100E-01   2.899E-01   2.300E-01   5.223E-01
 2   9   3.5  s   P   8   4.5  s   R   8   2.5  s    2.600E-01   1.514E-01   1.500E-01   7.240E-01
 1   9   1.5  s   Q   8   1.5  s   Q   7   1.5  s    1.800E-01   1.786E-01   4.000E-02   3.512E-02
 1   9   2.5  s   Q   8   2.5  s   Q   7   2.5  s    1.900E-01   1.883E-01   5.000E-02   3.342E-02
 1   8   1.5  s   Q   7   1.5  s   Q   6   1.5  s    5.000E-02   5.676E-02   1.200E-02   5.637E-01
 1   8   2.5  s   Q   7   2.5  s   Q   6   2.5  s    6.100E-02   6.163E-02   1.500E-02   4.214E-02
 1   5   1.5  s   Q   4   1.5  s   Q   3   1.5  s    6.700E-02   9.256E-02   1.800E-02   1.420E+00
 1   4   1.5  s   Q   3   1.5  s   Q   2   1.5  s    2.400E-01   2.919E-01   8.000E-02   6.493E-01
 1   4   2.5  s   Q   3   2.5  s   Q   2   2.5  s    2.400E-01   2.838E-01   8.000E-02   5.472E-01
 1   3   1.5  s   Q   2   1.5  s   Q   1   1.5  s    5.300E-01   7.635E-01   2.700E-01   8.647E-01
 1   0   2.5  s   P   1   1.5  s   R   1   3.5  s    2.120E+00   2.236E+00   3.200E-01   3.619E-01
 1   0   3.5  s   P   1   2.5  s   R   1   4.5  s    2.920E+00   3.075E+00   4.400E-01   3.532E-01
 1   0   4.5  s   P   1   3.5  s   R   1   5.5  s    3.950E+00   4.024E+00   7.900E-01   9.409E-02
 1   0   5.5  s   P   1   4.5  s   R   1   6.5  s    5.200E+00   5.375E+00   1.600E+00   1.093E-01
 2   0   1.5  s   P   1   0.5  s   R   1   2.5  s    2.810E+00   2.895E+00   4.200E-01   2.035E-01
 2   0   2.5  s   P   1   1.5  s   R   1   3.5  s    3.000E+00   3.240E+00   4.500E-01   5.332E-01
 2   0   3.5  s   P   1   2.5  s   R   1   4.5  s    3.230E+00   4.019E+00   8.100E-01   9.738E-01
 2   0   4.5  s   P   1   3.5  s   R   1   5.5  s    5.900E+00   5.273E+00   2.400E+00   2.612E-01
 1   0   2.5  s   P   1   1.5  s   R   1   3.5  s    2.080E+00   2.236E+00   2.000E-01   7.790E-01
 1   0   3.5  s   P   1   2.5  s   R   1   4.5  s    2.860E+00   3.075E+00   2.200E-01   9.792E-01
 1   0   4.5  s   P   1   3.5  s   R   1   5.5  s    3.990E+00   4.024E+00   2.600E-01   1.320E-01
 1   0   5.5  s   P   1   4.5  s   R   1   6.5  s    4.910E+00   5.375E+00   3.800E-01   1.223E+00
 1   0   6.5  s   P   1   5.5  s   R   1   7.5  s    8.300E+00   7.467E+00   1.900E+00   4.384E-01
 2   0   1.5  s   P   1   0.5  s   R   1   2.5  s    2.450E+00   2.895E+00   1.500E-01   2.970E+00
 2   0   2.5  s   P   1   1.5  s   R   1   3.5  s    2.730E+00   3.240E+00   1.700E-01   3.000E+00
 2   0   3.5  s   P   1   2.5  s   R   1   4.5  s    3.920E+00   4.019E+00   3.800E-01   2.599E-01
 2   0   4.5  s   P   1   3.5  s   R   1   5.5  s    4.610E+00   5.273E+00   4.700E-01   1.411E+00


==> anc/Supplementary_material_to_Overleaf/BASE_Molecular_functions.dat <==
Supplementary material to paper "Three-states model for calculating the X-X rovibrational transition intensities 
in hydroxyl radical" by V.G. Ushakov, A.Yu. Ermilov, and E.S. Medvedev.

The molecular functions

r, 		bond length in angstrom

dX_abini, 	the DMF in the X state calculated ab initio in the present study (PS), debye
dX_Fit, 	the present model DMF in the X state with parameters fitted to the experimental and theoretical data, see Sec. 5, debye
deltadX,	dX_abini minus dX_Fit

dA_abini, 	the DMF in the A state calculated ab initio in the PS, debye
dA_Fit, 	the present model DMF in the A state with parameters fitted to the theoretical data, see Sec. 5, debye
deltadA,	dA_abini minus dA_Fit

dXA_abini, 	the matrix element of DMF between the X and A states calculated ab initio in the PS, debye
dXA_Fit, 	the present model matrix element of the DMF between the X and A states fitted to the theoretical data, see Sec. 5, debye
deltadXA,	dXA_abini minus dXA_Fit

L2X_abini, 	the expectation value of the L squared in the X state calculated ab initio in the PS
L2X_Fit, 	the expectation value of the present model of the L squared in the X state with parameters fitted to the experimental and theoretical data, see Sec. 5
deltaL2X,	L2X_abini minus L2X_Fit

L2A_abini, 	the expectation value of the L squared in the A state calculated ab initio in the PS
L2A_Fit, 	the expectation value of the present model of the L squared in the A state with parameters fitted to the experimental and theoretical data, see Sec. 5
deltaL2A,	L2A_abini minus L2A_Fit

Lt_abini, 	the L tilte calculated ab initio in the PS
Lt_Fit, 	the present model L tilde with parameters fitted to the experimental and theoretical data, see Sec. 5
deltaLt,	Lt_abini minus Lt_Fit

SOPP_abini, 	the expectation value of the spin-orbit interaction in the X state calculated ab initio in the PS
SOPP_Fit, 	the expectation value of the spin-orbit interaction in the X state calculated in the present model  with parameters fitted to the experimental and theoretical data, see Sec. 5
deltaSOPP,	SOPP_abini minus SOPP_Fit

SOPS_abini, 	the off-diagonal matrix element of the spin-orbit interaction between the X and A states calculated ab initio in the PS
SOPS_Fit, 	the off-diagonal matrix element of the spin-orbit interaction between the X and A states calculated in the present model with parameters fitted to the experimental and theoretical data, see Sec. 5
deltaSOPS,	SOPS_abini minus SOPS_Fit

Fitting results:

 chi_red and standard deviation d_X   =   0.3193E+00  0.1597E-01
 chi_red and standard deviation d_A   =   0.5739E-01  0.2870E-02
 chi_red and standard deviation d_XA  =   0.8571E-01  0.4285E-02
 chi_red and standard deviation L2X   =   0.2671E+02  0.4781E-01
 chi_red and standard deviation L2A   =   0.5900E+02  0.4446E+00
 chi_red and standard deviation Lt    =   0.8675E+03  0.6493E-01
 chi_red and standard deviation SOPP  =   0.2560E+01  0.2560E+01
 chi_red and standard deviation SOPS  =   0.4313E+01  0.4313E+01




         r           dX_abini       dX_Fit         deltadX        dA_abini       dA_Fit         deltadA        dXA_abini      dXA_Fit        deltadXA       L2X_abini      L2X_Fit        deltaL2X       L2A_abini      L2A_Fit        deltaL2A       Lt_abini       Lt_Fit         deltaLt        SOPP_abini     SOPP_Fit       deltaSOPP      SOPS_abini     SOPS_Fit       deltaSOPS
    0.423342E+01  -0.536300E-02  -0.129886E-01   0.762558E-02  -0.749800E-02  -0.785355E-02   0.355554E-03  -0.295000E-03  -0.446725E-02   0.417225E-02   0.603879E+02   0.603397E+02   0.481816E-01   0.643078E+02   0.651197E+02   0.811896E+00  -0.512000E-03  -0.432228E-03   0.797719E-04  -0.506847E+02  -0.488740E+02   0.181074E+01   0.342726E+02   0.310418E+02   0.323087E+01
    0.412758E+01  -0.616500E-02  -0.134919E-01   0.732693E-02  -0.842600E-02  -0.886214E-02   0.436136E-03  -0.414000E-03  -0.499231E-02   0.457831E-02   0.575036E+02   0.574686E+02   0.349881E-01   0.614278E+02   0.621376E+02   0.709819E+00  -0.736000E-03  -0.652251E-03   0.837486E-04  -0.506900E+02  -0.487062E+02   0.198381E+01   0.342741E+02   0.308051E+02   0.346895E+01
    0.402175E+01  -0.715000E-02  -0.140339E-01   0.688388E-02  -0.952100E-02  -0.100492E-01   0.528170E-03  -0.580000E-03  -0.559832E-02   0.501832E-02   0.546920E+02   0.546700E+02   0.220254E-01   0.586205E+02   0.592450E+02   0.624497E+00  -0.105800E-02  -0.979382E-03   0.786180E-04  -0.506978E+02  -0.485427E+02   0.215508E+01   0.342765E+02   0.305751E+02   0.370145E+01
    0.391591E+01  -0.837300E-02  -0.146456E-01   0.627261E-02  -0.108260E-01  -0.114567E-01   0.630703E-03  -0.810000E-03  -0.630100E-02   0.549100E-02   0.519529E+02   0.519433E+02   0.953327E-02   0.558858E+02   0.564424E+02   0.556604E+00  -0.151900E-02  -0.146310E-02   0.559007E-04  -0.507091E+02  -0.483904E+02   0.231871E+01   0.342803E+02   0.303608E+02   0.391957E+01
    0.381008E+01  -0.990400E-02  -0.153767E-01   0.547267E-02  -0.123940E-01  -0.131394E-01   0.745382E-03  -0.113000E-02  -0.711971E-02   0.598971E-02   0.492861E+02   0.492885E+02   0.231110E-02   0.532236E+02   0.537304E+02   0.506758E+00  -0.217900E-02  -0.217421E-02   0.478665E-05  -0.507255E+02  -0.482583E+02   0.246724E+01   0.342862E+02   0.301741E+02   0.411208E+01
    0.370424E+01  -0.118440E-01  -0.163036E-01   0.445962E-02  -0.143000E-01  -0.151692E-01   0.869216E-03  -0.157200E-02  -0.807862E-02   0.650662E-02   0.466916E+02   0.467048E+02   0.131735E-01   0.506338E+02   0.511091E+02   0.475205E+00  -0.312200E-02  -0.321325E-02   0.912489E-04  -0.507492E+02  -0.481579E+02   0.259122E+01   0.342951E+02   0.300301E+02   0.426495E+01
    0.359841E+01  -0.143230E-01  -0.175422E-01   0.321916E-02  -0.166420E-01  -0.176421E-01   0.100011E-02  -0.218100E-02  -0.920794E-02   0.702694E-02   0.441690E+02   0.441918E+02   0.227709E-01   0.481163E+02   0.485782E+02   0.461913E+00  -0.446800E-02  -0.472149E-02   0.253486E-03  -0.507834E+02  -0.481038E+02   0.267960E+01   0.343084E+02   0.299473E+02   0.436107E+01
    0.349257E+01  -0.175240E-01  -0.192644E-01   0.174042E-02  -0.195570E-01  -0.206876E-01   0.113063E-02  -0.301700E-02  -0.105459E-01   0.752886E-02   0.417181E+02   0.417488E+02   0.306903E-01   0.456708E+02   0.461370E+02   0.466239E+00  -0.639200E-02  -0.689549E-02   0.503489E-03  -0.508328E+02  -0.481134E+02   0.271937E+01   0.343281E+02   0.299480E+02   0.438006E+01
    0.338673E+01  -0.216970E-01  -0.217232E-01   0.262393E-04  -0.232330E-01  -0.244832E-01   0.125015E-02  -0.416200E-02  -0.121409E-01   0.797894E-02   0.393383E+02   0.393748E+02   0.364807E-01   0.432969E+02   0.437837E+02   0.486814E+00  -0.913400E-02  -0.100055E-01   0.871520E-03  -0.509036E+02  -0.482078E+02   0.269585E+01   0.343573E+02   0.300587E+02   0.429857E+01
    0.328090E+01  -0.271870E-01  -0.252861E-01   0.190090E-02  -0.279350E-01  -0.292747E-01   0.133970E-02  -0.572300E-02  -0.140554E-01   0.833240E-02   0.370293E+02   0.370690E+02   0.397219E-01   0.409942E+02   0.415155E+02   0.521381E+00  -0.130340E-01  -0.144181E-01   0.138415E-02  -0.510049E+02  -0.484112E+02   0.259363E+01   0.344002E+02   0.303099E+02   0.409038E+01
    0.317506E+01  -0.344660E-01  -0.304827E-01   0.398330E-02  -0.340330E-01  -0.354088E-01   0.137584E-02  -0.783800E-02  -0.163697E-01   0.853172E-02   0.347901E+02   0.348300E+02   0.399081E-01   0.387619E+02   0.393283E+02   0.566388E+00  -0.185600E-01  -0.206235E-01   0.206348E-02  -0.511488E+02  -0.487511E+02   0.239773E+01   0.344634E+02   0.307354E+02   0.372803E+01
    0.306923E+01  -0.441930E-01  -0.380700E-01   0.612305E-02  -0.420570E-01  -0.433803E-01   0.132330E-02  -0.106890E-01  -0.191886E-01   0.849962E-02   0.326200E+02   0.326566E+02   0.366635E-01   0.365992E+02   0.372161E+02   0.616887E+00  -0.263680E-01  -0.292652E-01   0.289724E-02  -0.513524E+02  -0.492569E+02   0.209546E+01   0.345558E+02   0.313719E+02   0.318391E+01
    0.296339E+01  -0.572780E-01  -0.491211E-01   0.815692E-02  -0.527630E-01  -0.539061E-01   0.114314E-02  -0.145050E-01  -0.226497E-01   0.814471E-02   0.305176E+02   0.305473E+02   0.296502E-01   0.345047E+02   0.351709E+02   0.666120E+00  -0.373580E-01  -0.411730E-01   0.381496E-02  -0.496516E+02  -0.499590E+02   0.307373E+00   0.346963E+02   0.322571E+02   0.243915E+01
    0.285756E+01  -0.749870E-01  -0.651424E-01   0.984463E-02  -0.672490E-01  -0.680391E-01   0.790149E-03  -0.195740E-01  -0.269346E-01   0.736065E-02   0.284815E+02   0.285004E+02   0.188525E-01   0.324765E+02   0.331821E+02   0.705524E+00  -0.527600E-01  -0.573902E-01   0.463023E-02  -0.520484E+02  -0.508861E+02   0.116235E+01   0.348915E+02   0.334271E+02   0.146442E+01
    0.275172E+01  -0.990680E-01  -0.882228E-01   0.108452E-01  -0.871150E-01  -0.873457E-01   0.230694E-03  -0.262400E-01  -0.322847E-01   0.604466E-02   0.265097E+02   0.265142E+02   0.456455E-02   0.305118E+02   0.312364E+02   0.724595E+00  -0.742300E-01  -0.791950E-01   0.496501E-02  -0.525997E+02  -0.520622E+02   0.537486E+00   0.351744E+02   0.349133E+02   0.261127E+00
    0.264589E+01  -0.131925E+00  -0.121205E+00   0.107197E-01  -0.114713E+00  -0.114178E+00   0.534788E-03  -0.348970E-01  -0.390196E-01   0.412263E-02   0.245995E+02   0.245872E+02   0.122535E-01   0.286065E+02   0.293179E+02   0.711418E+00  -0.103937E+00  -0.108098E+00   0.416095E-02  -0.533527E+02  -0.535023E+02   0.149522E+00   0.355826E+02   0.367380E+02   0.115540E+01
    0.254005E+01  -0.176806E+00  -0.167852E+00   0.895392E-02  -0.153517E+00  -0.152092E+00   0.142517E-02  -0.459560E-01  -0.475601E-01   0.160406E-02   0.227478E+02   0.227179E+02   0.299136E-01   0.267546E+02   0.274081E+02   0.653521E+00  -0.144623E+00  -0.145810E+00   0.118661E-02  -0.543635E+02  -0.552070E+02   0.843560E+00   0.361687E+02   0.389094E+02   0.274065E+01
    0.243422E+01  -0.237934E+00  -0.232910E+00   0.502449E-02  -0.208662E+00  -0.206447E+00   0.221485E-02  -0.597680E-01  -0.584418E-01   0.132621E-02   0.209510E+02   0.209052E+02   0.458021E-01   0.249471E+02   0.254869E+02   0.539820E+00  -0.199553E+00  -0.194155E+00   0.539839E-02  -0.556869E+02  -0.571574E+02   0.147046E+01   0.370053E+02   0.414162E+02   0.441088E+01
    0.232838E+01  -0.320438E+00  -0.321872E+00   0.143391E-02  -0.287689E+00  -0.285196E+00   0.249339E-02  -0.764740E-01  -0.722924E-01   0.418161E-02   0.192054E+02   0.191490E+02   0.564040E-01   0.231704E+02   0.235344E+02   0.363964E+00  -0.272222E+00  -0.254913E+00   0.173086E-01  -0.573606E+02  -0.593090E+02   0.194833E+01   0.381898E+02   0.442231E+02   0.603327E+01
    0.222254E+01  -0.429726E+00  -0.440096E+00   0.103699E-01  -0.401400E+00  -0.399659E+00   0.174132E-02  -0.957270E-01  -0.896784E-01   0.604859E-02   0.175078E+02   0.174499E+02   0.579307E-01   0.214044E+02   0.215336E+02   0.129235E+00  -0.365641E+00  -0.329581E+00   0.360603E-01  -0.593762E+02  -0.615884E+02   0.221226E+01   0.398470E+02   0.472674E+02   0.742045E+01
    0.211671E+01  -0.569854E+00  -0.590803E+00   0.209494E-01  -0.564369E+00  -0.564568E+00   0.198509E-03  -0.116286E+00  -0.110581E+00   0.570461E-02   0.158575E+02   0.158102E+02   0.473382E-01   0.196193E+02   0.194747E+02   0.144651E+00  -0.481042E+00  -0.419019E+00   0.620225E-01  -0.616443E+02  -0.638929E+02   0.224858E+01   0.421230E+02   0.504595E+02   0.833653E+01
    0.206379E+01  -0.651699E+00  -0.678001E+00   0.263022E-01  -0.669646E+00  -0.670988E+00   0.134245E-02  -0.126289E+00  -0.121880E+00   0.440905E-02   0.150509E+02   0.150137E+02   0.372087E-01   0.187076E+02   0.184235E+02   0.284087E+00  -0.546453E+00  -0.469273E+00   0.771799E-01  -0.628173E+02  -0.650154E+02   0.219809E+01   0.435384E+02   0.520768E+02   0.853839E+01
    0.201087E+01  -0.740702E+00  -0.771956E+00   0.312538E-01  -0.793506E+00  -0.795720E+00   0.221419E-02  -0.135479E+00  -0.133059E+00   0.242036E-02   0.142579E+02   0.142337E+02   0.241561E-01   0.177755E+02   0.173598E+02   0.415699E+00  -0.616126E+00  -0.523040E+00   0.930859E-01  -0.639749E+02  -0.660951E+02   0.212014E+01   0.451570E+02   0.536881E+02   0.853111E+01
    0.195796E+01  -0.835687E+00  -0.871095E+00   0.354083E-01  -0.937322E+00  -0.939728E+00   0.240640E-02  -0.143229E+00  -0.143196E+00   0.329147E-04   0.134799E+02   0.134711E+02   0.875160E-02   0.168179E+02   0.162868E+02   0.531043E+00  -0.688973E+00  -0.580054E+00   0.108919E+00  -0.650824E+02  -0.671141E+02   0.203170E+01   0.469834E+02   0.552781E+02   0.829469E+01
    0.190504E+01  -0.934942E+00  -0.973312E+00   0.383701E-01  -0.110125E+01  -0.110284E+01   0.158595E-02  -0.148803E+00  -0.151026E+00   0.222346E-02   0.127187E+02   0.127268E+02   0.810364E-02   0.158309E+02   0.152091E+02   0.621777E+00  -0.763574E+00  -0.639928E+00   0.123646E+00  -0.661061E+02  -0.680553E+02   0.194920E+01   0.490100E+02   0.568320E+02   0.782201E+01
    0.185212E+01  -0.103629E+01  -0.107609E+01   0.398053E-01  -0.128351E+01  -0.128325E+01   0.265411E-03  -0.151390E+00  -0.155085E+00   0.369474E-02   0.119767E+02   0.120020E+02   0.252835E-01   0.148139E+02   0.141328E+02   0.681144E+00  -0.838241E+00  -0.702144E+00   0.136097E+00  -0.670170E+02  -0.689024E+02   0.188542E+01   0.512128E+02   0.583361E+02   0.712330E+01
    0.179920E+01  -0.113723E+01  -0.117674E+01   0.395136E-01  -0.147971E+01  -0.147713E+01   0.257155E-02  -0.150170E+00  -0.154031E+00   0.386137E-02   0.112565E+02   0.112980E+02   0.414422E-01   0.137715E+02   0.130655E+02   0.705991E+00  -0.911137E+00  -0.766044E+00   0.145093E+00  -0.677945E+02  -0.696417E+02   0.184720E+01   0.535495E+02   0.597788E+02   0.622934E+01
    0.174629E+01  -0.123518E+01  -0.127268E+01   0.374994E-01  -0.168254E+01  -0.167846E+01   0.407867E-02  -0.144380E+00  -0.147035E+00   0.265528E-02   0.105611E+02   0.106161E+02   0.550136E-01   0.127150E+02   0.120165E+02   0.698466E+00  -0.980437E+00  -0.830839E+00   0.149598E+00  -0.684278E+02  -0.702622E+02   0.183448E+01   0.559610E+02   0.611515E+02   0.519046E+01
    0.169337E+01  -0.132768E+01  -0.136165E+01   0.339670E-01  -0.188227E+01  -0.187901E+01   0.326916E-02  -0.133439E+00  -0.133981E+00   0.541656E-03   0.989362E+01   0.995801E+01   0.643848E-01   0.116622E+02   0.109963E+02   0.665909E+00  -0.104455E+01  -0.895613E+00   0.148939E+00  -0.689161E+02  -0.707570E+02   0.184093E+01   0.583783E+02   0.624491E+02   0.407084E+01
    0.164045E+01  -0.141262E+01  -0.144191E+01   0.292850E-01  -0.206813E+01  -0.206886E+01   0.736762E-03  -0.117005E+00  -0.115352E+00   0.165310E-02   0.925731E+01   0.932525E+01   0.679362E-01   0.106345E+02   0.100163E+02   0.618191E+00  -0.110233E+01  -0.959342E+00   0.142985E+00  -0.692674E+02  -0.711237E+02   0.185628E+01   0.607334E+02   0.636708E+02   0.293742E+01
    0.158753E+01  -0.148846E+01  -0.151230E+01   0.238391E-01  -0.223046E+01  -0.223737E+01   0.690498E-02  -0.950020E-01  -0.918982E-01   0.310384E-02   0.865549E+01   0.871953E+01   0.640404E-01   0.964945E+01   0.908863E+01   0.560819E+00  -0.115322E+01  -0.102093E+01   0.132293E+00  -0.694957E+02  -0.713652E+02   0.186953E+01   0.629761E+02   0.648206E+02   0.184451E+01
    0.153461E+01  -0.155442E+01  -0.157223E+01   0.178132E-01  -0.236429E+01  -0.237450E+01   0.102187E-01  -0.676340E-01  -0.643042E-01   0.332984E-02   0.809217E+01   0.814252E+01   0.503454E-01   0.870150E+01   0.822490E+01   0.476606E+00  -0.119750E+01  -0.107924E+01   0.118265E+00  -0.696160E+02  -0.714898E+02   0.187380E+01   0.651018E+02   0.659074E+02   0.805619E+00
    0.148170E+01  -0.161130E+01  -0.162154E+01   0.102396E-01  -0.248007E+01  -0.247248E+01   0.758189E-02  -0.355900E-01  -0.330167E-01   0.257333E-02   0.756820E+01   0.759583E+01   0.276315E-01   0.766801E+01   0.743585E+01   0.232167E+00  -0.123716E+01  -0.113315E+01   0.104005E+00  -0.696204E+02  -0.715107E+02   0.189035E+01   0.672463E+02   0.669447E+02   0.301611E+00
    0.142878E+01  -0.165583E+01  -0.166043E+01   0.459916E-02  -0.253736E+01  -0.252706E+01   0.102972E-01  -0.570000E-03   0.178234E-02   0.235234E-02   0.705287E+01   0.708098E+01   0.281093E-01   0.683104E+01   0.673019E+01   0.100845E+00  -0.126805E+01  -0.118164E+01   0.864003E-01  -0.695179E+02  -0.714456E+02   0.192767E+01   0.689352E+02   0.679495E+02   0.985659E+00
    0.137586E+01  -0.168718E+01  -0.168933E+01   0.214878E-02  -0.253880E+01  -0.253797E+01   0.832247E-03   0.388400E-01   0.401133E-01   0.127328E-02   0.658395E+01   0.659927E+01   0.153126E-01   0.623821E+01   0.611372E+01   0.124491E+00  -0.129136E+01  -0.122383E+01   0.675242E-01  -0.694016E+02  -0.713147E+02   0.191312E+01   0.702940E+02   0.689417E+02   0.135236E+01
    0.132294E+01  -0.170806E+01  -0.170881E+01   0.747679E-03  -0.250444E+01  -0.250840E+01   0.395996E-02   0.823810E-01   0.821113E-01   0.269737E-03   0.615558E+01   0.615170E+01   0.387918E-02   0.573706E+01   0.558831E+01   0.148743E+00  -0.131001E+01  -0.125907E+01   0.509368E-01  -0.692599E+02  -0.711396E+02   0.187964E+01   0.715371E+02   0.699411E+02   0.159595E+01
    0.127002E+01  -0.171951E+01  -0.171951E+01   0.823221E-06  -0.243939E+01  -0.244376E+01   0.436468E-02   0.129685E+00   0.127931E+00   0.175361E-02   0.576314E+01   0.573896E+01   0.241758E-01   0.530349E+01   0.515141E+01   0.152078E+00  -0.132479E+01  -0.128700E+01   0.377911E-01  -0.690981E+02  -0.709398E+02   0.184171E+01   0.727036E+02   0.709658E+02   0.173777E+01
    0.121711E+01  -0.172251E+01  -0.172215E+01   0.365790E-03  -0.234788E+01  -0.235025E+01   0.237421E-02   0.180460E+00   0.177671E+00   0.278942E-02   0.540319E+01   0.536129E+01   0.418948E-01   0.492462E+01   0.479560E+01   0.129025E+00  -0.133623E+01  -0.130763E+01   0.286029E-01  -0.689232E+02  -0.707306E+02   0.180738E+01   0.738185E+02   0.720287E+02   0.178979E+01
    0.116419E+01  -0.171800E+01  -0.171743E+01   0.572472E-03  -0.223391E+01  -0.223384E+01   0.747342E-04   0.234437E+00   0.231304E+00   0.313308E-02   0.507276E+01   0.501843E+01   0.543286E-01   0.459068E+01   0.450888E+01   0.818033E-01  -0.134471E+01  -0.132135E+01   0.233597E-01  -0.687424E+02  -0.705201E+02   0.177768E+01   0.749008E+02   0.731348E+02   0.176602E+01
    0.111127E+01  -0.170689E+01  -0.170610E+01   0.786235E-03  -0.210139E+01  -0.209968E+01   0.171414E-02   0.291341E+00   0.288628E+00   0.271302E-02   0.476929E+01   0.470958E+01   0.597122E-01   0.429382E+01   0.427556E+01   0.182629E-01  -0.135050E+01  -0.132895E+01   0.215451E-01  -0.685623E+02  -0.703066E+02   0.174429E+01   0.759659E+02   0.742790E+02   0.168683E+01
    0.105835E+01  -0.169002E+01  -0.168891E+01   0.110842E-02  -0.195403E+01  -0.195197E+01   0.205471E-02   0.350857E+00   0.349235E+00   0.162239E-02   0.449065E+01   0.443336E+01   0.572923E-01   0.402776E+01   0.407777E+01   0.500065E-01  -0.135379E+01  -0.133158E+01   0.222059E-01  -0.683898E+02  -0.700777E+02   0.168782E+01   0.770251E+02   0.754447E+02   0.158033E+01
    0.100544E+01  -0.166821E+01  -0.166663E+01   0.158325E-02  -0.179545E+01  -0.179415E+01   0.129432E-02   0.412647E+00   0.412508E+00   0.138898E-03   0.423510E+01   0.418781E+01   0.472900E-01   0.378750E+01   0.389762E+01   0.110114E+00  -0.135468E+01  -0.133061E+01   0.240724E-01  -0.682325E+02  -0.698101E+02   0.157767E+01   0.780877E+02   0.766047E+02   0.148293E+01
    0.100000E+01  -0.166572E+01  -0.166408E+01   0.164124E-02  -0.177866E+01  -0.177749E+01   0.117718E-02   0.419109E+00   0.419130E+00   0.213547E-04   0.421009E+01   0.416422E+01   0.458712E-01   0.376412E+01   0.387946E+01   0.115341E+00  -0.135464E+01  -0.133036E+01   0.242757E-01  -0.682175E+02  -0.697793E+02   0.156178E+01   0.781973E+02   0.767223E+02   0.147508E+01
    0.952519E+00  -0.164222E+01  -0.164001E+01   0.221113E-02  -0.162919E+01  -0.162916E+01   0.317967E-04   0.476320E+00   0.477667E+00   0.134716E-02   0.400126E+01   0.397043E+01   0.308346E-01   0.356909E+01   0.371964E+01   0.150554E+00  -0.135325E+01  -0.132753E+01   0.257279E-01  -0.680986E+02  -0.694726E+02   0.137399E+01   0.791620E+02   0.777251E+02   0.143687E+01
    0.899601E+00  -0.161278E+01  -0.160981E+01   0.297654E-02  -0.145869E+01  -0.145975E+01   0.105670E-02   0.541439E+00   0.543838E+00   0.239894E-02   0.378803E+01   0.377823E+01   0.979560E-02   0.336940E+01   0.353325E+01   0.163852E+00  -0.134954E+01  -0.132370E+01   0.258447E-01  -0.679982E+02  -0.690306E+02   0.103246E+01   0.802579E+02   0.787730E+02   0.148489E+01
    0.846684E+00  -0.158061E+01  -0.157674E+01   0.386929E-02  -0.128728E+01  -0.128876E+01   0.147772E-02   0.607527E+00   0.610177E+00   0.264959E-02   0.359451E+01   0.360788E+01   0.133734E-01   0.318604E+01   0.333457E+01   0.148527E+00  -0.134357E+01  -0.132013E+01   0.234434E-01  -0.679431E+02  -0.684548E+02   0.511679E+00   0.813885E+02   0.797286E+02   0.165994E+01
    0.793766E+00  -0.154639E+01  -0.154148E+01   0.490506E-02  -0.111811E+01  -0.111920E+01   0.109324E-02   0.674069E+00   0.676011E+00   0.194172E-02   0.341994E+01   0.345577E+01   0.358334E-01   0.301725E+01   0.312716E+01   0.109913E+00  -0.133538E+01  -0.131721E+01   0.181706E-01  -0.679486E+02  -0.677315E+02   0.217073E+00   0.825722E+02   0.806015E+02   0.197066E+01
    0.740848E+00  -0.151073E+01  -0.150461E+01   0.611411E-02  -0.954085E+00  -0.954273E+00   0.187843E-03   0.740501E+00   0.740945E+00   0.444376E-03   0.326367E+01   0.331825E+01   0.545753E-01   0.286185E+01   0.292125E+01   0.593933E-01  -0.132502E+01  -0.131449E+01   0.105305E-01  -0.680344E+02  -0.668756E+02   0.115881E+01   0.838350E+02   0.814509E+02   0.238409E+01
    0.687930E+00  -0.147412E+01  -0.146659E+01   0.752189E-02  -0.797783E+00  -0.797111E+00   0.672438E-03   0.806203E+00   0.804892E+00   0.131136E-02   0.312512E+01   0.319175E+01   0.666323E-01   0.271927E+01   0.273114E+01   0.118768E-01  -0.131259E+01  -0.131057E+01   0.201732E-02  -0.682276E+02  -0.659436E+02   0.228402E+01   0.852114E+02   0.824054E+02   0.280606E+01
    0.635013E+00  -0.143682E+01  -0.142771E+01   0.910728E-02  -0.651330E+00  -0.650412E+00   0.917636E-03   0.870461E+00   0.867919E+00   0.254167E-02   0.300369E+01   0.307302E+01   0.693293E-01   0.258944E+01   0.257130E+01   0.181425E-01  -0.129825E+01  -0.130319E+01   0.494502E-02  -0.685644E+02  -0.650444E+02   0.352000E+01   0.867461E+02   0.836796E+02   0.306650E+01
    0.582095E+00  -0.139873E+01  -0.138799E+01   0.107416E-01  -0.516296E+00  -0.515940E+00   0.355614E-03   0.932418E+00   0.929888E+00   0.252951E-02   0.289868E+01   0.295925E+01   0.605710E-01   0.247271E+01   0.245158E+01   0.211256E-01  -0.128225E+01  -0.128962E+01   0.736225E-02  -0.690939E+02  -0.643460E+02   0.474789E+01   0.885044E+02   0.855803E+02   0.292414E+01
    0.529177E+00  -0.135917E+01  -0.134707E+01   0.120987E-01  -0.393549E+00  -0.394121E+00   0.572428E-03   0.990942E+00   0.989854E+00   0.108787E-02   0.280907E+01   0.284829E+01   0.392203E-01   0.236958E+01   0.237321E+01   0.362951E-02  -0.126501E+01  -0.126743E+01   0.241864E-02  -0.698837E+02  -0.640734E+02   0.581028E+01   0.905972E+02   0.884938E+02   0.210344E+01
    0.423342E+00  -0.126809E+01  -0.125610E+01   0.119915E-01  -0.183245E+00  -0.183414E+00   0.168601E-03   0.108976E+01   0.109221E+01   0.244834E-02   0.266806E+01   0.262986E+01   0.382077E-01   0.220452E+01   0.229236E+01   0.878377E-01  -0.123000E+01  -0.119813E+01   0.318650E-01  -0.726648E+02  -0.658928E+02   0.677202E+01   0.966419E+02   0.990353E+02   0.239341E+01
    0.317506E+00  -0.112992E+01  -0.112462E+01   0.529988E-02  -0.286600E-02  -0.273526E-02   0.130742E-03   0.113345E+01   0.113067E+01   0.278413E-02   0.254770E+01   0.241619E+01   0.131515E+00   0.208515E+01   0.217102E+01   0.858726E-01  -0.120760E+01  -0.115208E+01   0.555221E-01  -0.784076E+02  -0.725587E+02   0.584891E+01   0.108290E+03   0.117724E+03   0.943305E+01
    0.211671E+00  -0.857981E+00  -0.860778E+00   0.279708E-02   0.168600E+00   0.168573E+00   0.272194E-04   0.993906E+00   0.996497E+00   0.259052E-02   0.236459E+01   0.221937E+01   0.145224E+00   0.200314E+01   0.193401E+01   0.691256E-01  -0.124783E+01  -0.135537E+01   0.107535E+00  -0.909060E+02  -0.847272E+02   0.617886E+01   0.135896E+03   0.143252E+03   0.735602E+01


==> anc/Supplementary_material_to_Overleaf/BASE_U.dat <==
Supplementary material to paper "Three-states model for calculating the X-X rovibrational transition intensities 
in hydroxyl radical" by V.G. Ushakov, A.Yu. Ermilov, and E.S. Medvedev.

The Born-Oppenheimer (BO) potentials in the ground X2Pi and first excited A2Sigma+ states.

r, 		bond length in angstrom
UX_abini, 	the BO potential in the X state calculated ab initio in the present work, cm-1
UX_Fit, 	the present model BO potential in the X state with parameters fitted to the
		experimental transition frequencies from Brooke16 and energy levels from Furtenbacher22, cm-1.
deltaUX,	UX_abini minus UX_Fit
UA_abini, 	the BO potential in the A state calculated ab initio in the present work, cm-1
UA_Fit, 	the present model BO potential in the A state with parameters fitted to the
		experimental transition frequencies from Brooke16 and energy levels from Furtenbacher22, cm-1.
deltaUA,	UA_abini minus UA_Fit

 
Fitting results:

 chi_red and standard deviation V_BO_X =   0.3677E+00  0.1103E+05
 chi_red and standard deviation V_BO_A =   0.5107E+00  0.2495E+05



         r           UX_abini       UX_Fit         deltaUX        UA_abini       UA_Fit         deltaUA

    0.300000E+00   0.814112E+06   0.778368E+06   0.357445E+05   0.856865E+06   0.775308E+06   0.815571E+05
    0.350000E+00   0.548261E+06   0.528997E+06   0.192640E+05   0.590110E+06   0.542040E+06   0.480700E+05
    0.400000E+00   0.371623E+06   0.361712E+06   0.991075E+04   0.412557E+06   0.384574E+06   0.279831E+05
    0.450000E+00   0.252078E+06   0.247286E+06   0.479247E+04   0.292176E+06   0.276145E+06   0.160318E+05
    0.500000E+00   0.170173E+06   0.168095E+06   0.207763E+04   0.209518E+06   0.200622E+06   0.889673E+04
    0.550000E+00   0.113647E+06   0.112853E+06   0.794659E+03   0.152304E+06   0.147549E+06   0.475526E+04
    0.600000E+00   0.745465E+05   0.742386E+05   0.307950E+03   0.112553E+06   0.110088E+06   0.246436E+04
    0.650000E+00   0.475779E+05   0.474057E+05   0.172130E+03   0.849522E+05   0.837089E+05   0.124332E+04
    0.700000E+00   0.291453E+05   0.290118E+05   0.133536E+03   0.658817E+05   0.652905E+05   0.591154E+03
    0.800000E+00   0.875200E+04   0.867503E+04   0.769666E+02   0.441683E+05   0.440839E+05   0.843566E+02
    0.900000E+00   0.116243E+04   0.112918E+04   0.332535E+02   0.352225E+05   0.352172E+05   0.536734E+01
    0.969000E+00   0.000000E+00  -0.119635E+02   0.119635E+02   0.330889E+05   0.330996E+05   0.106564E+02
    0.100000E+01   0.156108E+03   0.151843E+03   0.426513E+01   0.327995E+05   0.328189E+05   0.194451E+02
    0.101210E+01   0.303953E+03   0.302627E+03   0.132518E+01   0.327723E+05   0.327954E+05   0.230997E+02
    0.110000E+01   0.245401E+04   0.247027E+04   0.162616E+02   0.336343E+05   0.336814E+05   0.471104E+02
    0.120000E+01   0.628683E+04   0.631670E+04   0.298631E+02   0.359823E+05   0.360419E+05   0.595665E+02
    0.130000E+01   0.106836E+05   0.107254E+05   0.417704E+02   0.388961E+05   0.389635E+05   0.674497E+02
    0.140000E+01   0.151082E+05   0.151596E+05   0.514651E+02   0.418543E+05   0.419362E+05   0.819234E+02
    0.150000E+01   0.193436E+05   0.193208E+05   0.228025E+02   0.446070E+05   0.446609E+05   0.538665E+02
    0.160000E+01   0.230880E+05   0.230481E+05   0.399195E+02   0.469216E+05   0.469692E+05   0.476592E+02
    0.200000E+01   0.326672E+05   0.327598E+05   0.925517E+02   0.517045E+05   0.518391E+05   0.134633E+03
    0.250000E+01   0.362701E+05   0.364853E+05   0.215178E+03   0.527837E+05   0.531264E+05   0.342631E+03
    0.300000E+01   0.369784E+05   0.372080E+05   0.229611E+03   0.529559E+05   0.533912E+05   0.435292E+03
    0.400000E+01   0.371633E+05   0.374040E+05   0.240718E+03   0.530210E+05   0.534902E+05   0.469210E+03
    0.500000E+01   0.371775E+05   0.374208E+05   0.243296E+03   0.530314E+05   0.535018E+05   0.470398E+03
    0.423342E+01   0.371884E+05   0.374115E+05   0.223024E+03   0.530828E+05   0.534951E+05   0.412263E+03
    0.412758E+01   0.371860E+05   0.374086E+05   0.222604E+03   0.530811E+05   0.534931E+05   0.412019E+03
    0.402175E+01   0.371828E+05   0.374049E+05   0.222085E+03   0.530791E+05   0.534907E+05   0.411648E+03
    0.391591E+01   0.371788E+05   0.374002E+05   0.221450E+03   0.530767E+05   0.534878E+05   0.411096E+03
    0.381008E+01   0.371735E+05   0.373942E+05   0.220678E+03   0.530738E+05   0.534841E+05   0.410286E+03
    0.370424E+01   0.371665E+05   0.373863E+05   0.219760E+03   0.530702E+05   0.534794E+05   0.409117E+03
    0.359841E+01   0.371573E+05   0.373760E+05   0.218684E+03   0.530660E+05   0.534734E+05   0.407445E+03
    0.349257E+01   0.371450E+05   0.373625E+05   0.217453E+03   0.530608E+05   0.534659E+05   0.405082E+03
    0.338673E+01   0.371285E+05   0.373446E+05   0.216073E+03   0.530545E+05   0.534563E+05   0.401777E+03
    0.328090E+01   0.371061E+05   0.373207E+05   0.214575E+03   0.530468E+05   0.534440E+05   0.397203E+03
    0.317506E+01   0.370755E+05   0.372885E+05   0.212991E+03   0.530372E+05   0.534281E+05   0.390956E+03
    0.306923E+01   0.370336E+05   0.372449E+05   0.211365E+03   0.530252E+05   0.534077E+05   0.382545E+03
    0.296339E+01   0.369755E+05   0.371852E+05   0.209709E+03   0.530099E+05   0.533813E+05   0.371390E+03
    0.285756E+01   0.368948E+05   0.371027E+05   0.207943E+03   0.529901E+05   0.533469E+05   0.356841E+03
    0.275172E+01   0.367818E+05   0.369876E+05   0.205773E+03   0.529637E+05   0.533019E+05   0.338196E+03
    0.264589E+01   0.366230E+05   0.368256E+05   0.202554E+03   0.529279E+05   0.532426E+05   0.314729E+03
    0.254005E+01   0.363986E+05   0.365958E+05   0.197142E+03   0.528776E+05   0.531633E+05   0.285723E+03
    0.243422E+01   0.360803E+05   0.362682E+05   0.187902E+03   0.528046E+05   0.530552E+05   0.250511E+03
    0.232838E+01   0.356279E+05   0.358009E+05   0.173012E+03   0.526958E+05   0.529043E+05   0.208471E+03
    0.222254E+01   0.349858E+05   0.351370E+05   0.151207E+03   0.525291E+05   0.526882E+05   0.159159E+03
    0.211671E+01   0.340812E+05   0.342040E+05   0.122814E+03   0.522684E+05   0.523713E+05   0.102878E+03
    0.206379E+01   0.335032E+05   0.336101E+05   0.106823E+03   0.520861E+05   0.521589E+05   0.727788E+02
    0.201087E+01   0.328257E+05   0.329159E+05   0.902168E+02   0.518570E+05   0.518992E+05   0.422122E+02
    0.195796E+01   0.320365E+05   0.321100E+05   0.734780E+02   0.515696E+05   0.515819E+05   0.122484E+02
    0.190504E+01   0.311242E+05   0.311812E+05   0.569894E+02   0.512108E+05   0.511951E+05   0.157236E+02
    0.185212E+01   0.300786E+05   0.301196E+05   0.410588E+02   0.507661E+05   0.507260E+05   0.401122E+02
    0.179920E+01   0.288910E+05   0.289169E+05   0.258923E+02   0.502205E+05   0.501611E+05   0.594583E+02
    0.174629E+01   0.275551E+05   0.275667E+05   0.115524E+02   0.495601E+05   0.494872E+05   0.729472E+02
    0.169337E+01   0.260672E+05   0.260654E+05   0.177965E+01   0.487731E+05   0.486924E+05   0.807167E+02
    0.164045E+01   0.244262E+05   0.244124E+05   0.137302E+02   0.478513E+05   0.477674E+05   0.839365E+02
    0.158753E+01   0.226336E+05   0.226104E+05   0.232000E+02   0.467912E+05   0.467072E+05   0.840640E+02
    0.153461E+01   0.206920E+05   0.206655E+05   0.265249E+02   0.455931E+05   0.455122E+05   0.809175E+02
    0.148170E+01   0.185995E+05   0.185882E+05   0.112780E+02   0.442582E+05   0.441898E+05   0.683732E+02
    0.142878E+01   0.163990E+05   0.163942E+05   0.483372E+01   0.428019E+05   0.427553E+05   0.465774E+02
    0.137586E+01   0.141119E+05   0.141058E+05   0.609738E+01   0.412661E+05   0.412325E+05   0.335466E+02
    0.132294E+01   0.117608E+05   0.117542E+05   0.659308E+01   0.396780E+05   0.396544E+05   0.236690E+02
    0.127002E+01   0.938857E+04   0.938259E+04   0.598414E+01   0.380789E+05   0.380645E+05   0.143979E+02
    0.121711E+01   0.705432E+04   0.704996E+04   0.436703E+01   0.365254E+05   0.365198E+05   0.562166E+01
    0.116419E+01   0.483866E+04   0.483631E+04   0.234907E+01   0.350950E+05   0.350957E+05   0.685086E+00
    0.111127E+01   0.285145E+04   0.285055E+04   0.898885E+00   0.338935E+05   0.338954E+05   0.188534E+01
    0.105835E+01   0.124271E+04   0.124153E+04   0.118171E+01   0.330665E+05   0.330634E+05   0.313726E+01
    0.100544E+01   0.217934E+03   0.214078E+03   0.385591E+01   0.328149E+05   0.328029E+05   0.119557E+02
    0.100000E+01   0.156117E+03   0.151843E+03   0.427391E+01   0.328318E+05   0.328189E+05   0.128747E+02
    0.952519E+00   0.599561E+02   0.509985E+02   0.895756E+01   0.334170E+05   0.333976E+05   0.194238E+02
    0.899601E+00   0.116006E+04   0.114334E+04   0.167175E+02   0.352604E+05   0.352369E+05   0.234473E+02
    0.846684E+00   0.406248E+04   0.403347E+04   0.290057E+02   0.388864E+05   0.388507E+05   0.357137E+02
    0.793766E+00   0.952929E+04   0.948128E+04   0.480053E+02   0.450562E+05   0.449635E+05   0.926697E+02
    0.740848E+00   0.186365E+05   0.185643E+05   0.721759E+02   0.548470E+05   0.545837E+05   0.263356E+03
    0.687930E+00   0.329189E+05   0.328201E+05   0.988520E+02   0.697985E+05   0.691389E+05   0.659600E+03
    0.635013E+00   0.545931E+05   0.544330E+05   0.160086E+03   0.921359E+05   0.906591E+05   0.147672E+04
    0.582095E+00   0.869053E+05   0.864998E+05   0.405524E+03   0.125119E+06   0.122031E+06   0.308836E+04
    0.529177E+00   0.134689E+06   0.133488E+06   0.120117E+04   0.173602E+06   0.167427E+06   0.617507E+04
    0.423342E+00   0.310137E+06   0.302974E+06   0.716273E+04   0.350644E+06   0.329001E+06   0.216428E+05
    0.317506E+00   0.708103E+06   0.679085E+06   0.290179E+05   0.750532E+06   0.682580E+06   0.679514E+05
    0.211671E+00   0.170460E+07   0.162058E+07   0.840200E+05   0.174734E+07   0.156146E+07   0.185874E+06


==> anc/Supplementary_material_to_Overleaf/BASE_frequencies.dat <==
Supplementary material to paper "Three-states model for calculating the X-X rovibrational transition intensities 
in hydroxyl radical" by V.G. Ushakov, A.Yu. Ermilov, and E.S. Medvedev.

Transition frequencies

v1,       vibrational quantum number in the upper state
J1,       rotational quantum number in the upper state
F1,       multiplet quantum number in the upper state
p1,       parity of the upper state

v2,       vibrational quantum number in the lower state
J2,       rotational quantum number in the lower state
F2,       multiplet quantum number in the lower state
p2,       parity of the lower state

nu_exp,   observed transition frequencies as collected in Broofe16, cm-1
nu_fit,   transition frequencies calculated in the present study, cm-1
sig,      experimental uncertainty, cm-1   
dnu%,     100*|nu_exp-nu_fit|/nu_exp
dnu/sig,  |nu_exp-nu_fit|/sig
Ref       data source, notations are from Brooke16

Fitting results:

 chi_red and standard deviation =   0.8692E+01  0.1015E+00

   v1  J1  F1  p1     v2  J2  F2  p2       nu_exp         nu_fit           sig            dnu%           dnu/sig     Ref
   0  0.5   2  -1     0  0.5   2   1       0.157800       0.156929       0.001414       0.551730             0.62  Bernath2009
   0  0.5   2  -1     0  1.5   1  -1     126.394500     126.423074       0.001414       0.022607            20.21  Bernath2009
   0  1.5   2  -1     0  0.5   2  -1      61.302900      61.302872       0.001414       0.000046             0.02  Bernath2009
   0  1.5   1  -1     0  1.5   1   1       0.055600       0.054078       0.001000       2.738078             1.52  Bernath2009
   0  1.5   2  -1     0  1.5   1   1     187.753000     187.780023       0.001000       0.014393            27.02  MD2011     
   0  1.5   2  -1     0  1.5   2   1       0.260200       0.259846       0.001414       0.135957             0.25  Bernath2009
   0  1.5   2   1     0  2.5   1   1     103.769600     103.794119       0.001414       0.023628            17.34  MD2011     
   0  1.5   2  -1     0  2.5   1  -1     103.828400     103.858213       0.001414       0.028713            21.08  Bernath2009
   0  2.5   1   1     0  1.5   1   1      83.723300      83.726058       0.001000       0.003295             2.76  Bernath2009
   0  2.5   1  -1     0  1.5   1  -1      83.869000      83.867733       0.001414       0.001511             0.90  Bernath2009
   0  2.5   2   1     0  1.5   1   1     288.772100     288.797522       0.001000       0.008803            25.42  MD2011     
   0  2.5   2  -1     0  1.5   1  -1     288.989100     289.018739       0.001414       0.010256            20.96  MD2011     
   0  2.5   2   1     0  1.5   2   1     101.279200     101.277345       0.001414       0.001832             1.31  MD2011     
   0  2.5   2  -1     0  1.5   2  -1     101.291600     101.292793       0.001414       0.001178             0.84  MD2011     
   0  2.5   1  -1     0  2.5   1   1       0.201300       0.195752       0.001414       2.755885             3.92  Bernath2009
   0  2.5   2   1     0  2.5   1  -1     204.847400     204.875711       0.001414       0.013820            20.02  MD2011     
   0  2.5   2  -1     0  2.5   2   1       0.272400       0.275295       0.001414       1.062726             2.05  Bernath2009
   0  3.5   1   1     0  2.5   1   1     118.208000     118.212195       0.001414       0.003549             2.97  MD2011     
   0  3.5   1  -1     0  2.5   1  -1     118.455100     118.452436       0.001414       0.002249             1.88  MD2011     
   0  3.5   2   1     0  2.5   1   1     345.555900     345.575452       0.001414       0.005658            13.83  MD2011     
   0  3.5   2   1     0  2.5   2   1     140.507000     140.503988       0.001414       0.002143             2.13  MD2011     
   0  3.5   2  -1     0  2.5   2  -1     140.418200     140.421061       0.001414       0.002037             2.02  MD2011     
   0  3.5   1  -1     0  3.5   1   1       0.448300       0.435993       0.001414       2.745184             8.70  Bernath2009
   0  3.5   2   1     0  3.5   1  -1     226.899500     226.927263       0.001414       0.012236            19.63  MD2011     
   0  3.5   2  -1     0  3.5   2   1       0.183500       0.192367       0.001414       4.832321             6.27  Bernath2009
   0  4.5   1   1     0  3.5   1   1     153.188900     153.194486       0.001414       0.003647             3.95  MD2011     
   0  4.5   1  -1     0  3.5   1  -1     153.535300     153.531365       0.001414       0.002563             2.78  MD2011     
   0  4.5   2   1     0  3.5   2   1     178.919600     178.915398       0.001414       0.002349             2.97  MD2011     
   0  4.5   2  -1     0  3.5   2  -1     178.731500     178.736079       0.001414       0.002562             3.24  MD2011     
   0  4.5   1  -1     0  4.5   1   1       0.794600       0.772872       0.001414       2.734453            15.37  Bernath2009
   0  4.5   2   1     0  4.5   2  -1       0.004600      -0.013049       0.001414     383.675051            12.48  Bernath2009
   0  5.5   1   1     0  4.5   1   1     188.475200     188.481914       0.001414       0.003562             4.75  MD2011     
   0  5.5   1  -1     0  4.5   1  -1     188.914400     188.909097       0.001414       0.002807             3.75  MD2011     
   0  5.5   2   1     0  4.5   2   1     216.617900     216.612652       0.001414       0.002422             3.71  MD2011     
   0  5.5   2  -1     0  4.5   2  -1     216.337100     216.343329       0.001414       0.002879             4.41  MD2011     
   0  5.5   1  -1     0  5.5   1   1       1.233800       1.200054       0.001414       2.735091            23.87  Bernath2009
   0  5.5   2   1     0  5.5   2  -1       0.285500       0.256274       0.001414      10.236773            20.67  Bernath2009
   0  6.5   1   1     0  5.5   1   1     223.886100     223.893902       0.001414       0.003485             5.52  MD2011     
   0  6.5   1  -1     0  5.5   1  -1     224.411100     224.404632       0.001414       0.002882             4.57  MD2011     
   0  6.5   2   1     0  5.5   2   1     253.693400     253.687299       0.001414       0.002405             4.31  MD2011     
   0  6.5   2  -1     0  5.5   2  -1     253.327000     253.334773       0.001414       0.003068             5.50  MD2011     
   0  6.5   1  -1     0  6.5   1   1       1.758800       1.710784       0.001414       2.730038            33.96  Bernath2009
   0  6.5   2   1     0  6.5   2  -1       0.651700       0.608800       0.001414       6.582778            30.34  Bernath2009
   0  7.5   1   1     0  6.5   1   1     259.273700     259.282434       0.001414       0.003369             6.18  MD2011     
   0  7.5   1  -1     0  6.5   1  -1     259.878200     259.870697       0.001414       0.002887             5.31  MD2011     
   0  7.5   2   1     0  6.5   2   1     290.206200     290.199416       0.001414       0.002338             4.80  MD2011     
   0  7.5   2  -1     0  6.5   2  -1     289.760600     289.769739       0.001414       0.003154             6.46  MD2011     
   0  7.5   1  -1     0  7.5   1   1       2.363300       2.299047       0.001414       2.718781            45.44  Bernath2009
   0  7.5   2   1     0  7.5   1  -1     339.597200     339.626237       0.001414       0.008551            20.54  MD2011     
   0  7.5   2   1     0  7.5   2  -1       1.097400       1.038477       0.001414       5.369308            41.67  Bernath2009
   0  8.5   1   1     0  7.5   1   1     294.520700     294.530559       0.001414       0.003348             6.97  MD2011     
   0  8.5   1  -1     0  7.5   1  -1     295.199400     295.191149       0.001414       0.002795             5.84  MD2011     
   0  8.5   2   1     0  7.5   2   1     326.186700     326.179295       0.001414       0.002270             5.24  MD2011     
   0  8.5   2  -1     0  7.5   2  -1     325.667200     325.677703       0.001414       0.003225             7.43  MD2011     
   0  8.5   2   1     0  8.5   1  -1     370.584000     370.614384       0.001414       0.008199            21.49  MD2011     
   0  8.5   2   1     0  8.5   2  -1       1.616900       1.540069       0.001414       4.751736            54.34  Bernath2009
   0  9.5   1   1     0  8.5   1   1     329.534400     329.544987       0.001414       0.003213             7.49  MD2011     
   0  9.5   1  -1     0  8.5   1  -1     330.282100     330.273280       0.001414       0.002670             6.24  MD2011     
   0  9.5   2   1     0  8.5   2   1     361.642800     361.635023       0.001414       0.002150             5.50  MD2011     
   0  9.5   2  -1     0  8.5   2  -1     361.054600     361.066159       0.001414       0.003201             8.17  MD2011     
   0  9.5   2   1     0  9.5   1  -1     401.945200     401.976127       0.001414       0.007694            21.87  MD2011     
   0  9.5   2   1     0  9.5   2  -1       2.205300       2.108933       0.001414       4.369772            68.15  Bernath2009
   0 10.5   1   1     0  9.5   1   1     364.238000     364.249128       0.001414       0.003055             7.87  MD2011     
   0 10.5   1  -1     0  9.5   1  -1     365.050100     365.040854       0.001414       0.002533             6.54  MD2011     
   0 10.5   2   1     0  9.5   2   1     396.567900     396.559606       0.001414       0.002091             5.87  MD2011     
   0 10.5   2  -1     0  9.5   2  -1     395.915100     395.927749       0.001414       0.003195             8.95  MD2011     
   0 11.5   1   1     0 10.5   1   1     398.566100     398.577965       0.001414       0.002977             8.39  MD2011     
   0 11.5   2   1     0 10.5   2   1     430.944500     430.936254       0.001414       0.001914             5.83  MD2011     
   0 11.5   2  -1     0 10.5   2  -1     430.231500     430.245497       0.001414       0.003253             9.90  MD2011     
   0 12.5   1   1     0 11.5   1   1     432.462400     432.474590       0.001414       0.002819             8.62  MD2011     
   0 12.5   1  -1     0 11.5   1  -1     433.390100     433.380961       0.010000       0.002109             0.91  Bernath2009
   0 12.5   2   1     0 11.5   2   1     464.750300     464.742000       0.001414       0.001786             5.87  MD2011     
   0 12.5   2  -1     0 11.5   2  -1     463.981800     463.996364       0.010000       0.003139             1.46  Bernath2009
   0 13.5   1   1     0 12.5   1   1     465.875200     465.887918       0.001414       0.002730             8.99  MD2011     
   0 13.5   1  -1     0 12.5   1  -1     466.855300     466.845545       0.001414       0.002090             6.90  MD2011     
   0 13.5   2   1     0 12.5   2   1     497.958400     497.950111       0.001414       0.001665             5.86  MD2011     
   0 13.5   2  -1     0 12.5   2  -1     497.138400     497.153622       0.001414       0.003062            10.77  MD2011     
   0 14.5   1   1     0 13.5   1   1     498.758300     498.771217       0.001414       0.002590             9.13  MD2011     
   0 14.5   1  -1     0 13.5   1  -1     499.785300     499.775990       0.001414       0.001863             6.58  MD2011     
   0 14.5   2   1     0 13.5   2   1     530.539900     530.531696       0.001414       0.001546             5.80  MD2011     
   0 14.5   2  -1     0 13.5   2  -1     529.672700     529.688426       0.001414       0.002969            11.12  MD2011     
   0 15.5   1   1     0 14.5   1   1     531.068300     531.081144       0.001414       0.002418             9.08  MD2011     
   0 15.5   1  -1     0 14.5   1  -1     532.137900     532.128871       0.001414       0.001697             6.39  MD2011     
   0 15.5   2   1     0 14.5   2   1     562.464600     562.456771       0.001414       0.001392             5.54  MD2011     
   0 15.5   2  -1     0 14.5   2  -1     561.555000     561.570864       0.001414       0.002825            11.22  MD2011     
   0 16.5   1   1     0 15.5   1   1     562.764700     562.777118       0.001414       0.002207             8.78  MD2011     
   0 16.5   1  -1     0 15.5   1  -1     563.872000     563.863514       0.001414       0.001505             6.00  MD2011     
   0 16.5   2   1     0 15.5   2   1     593.702300     593.694992       0.001414       0.001231             5.17  MD2011     
   0 16.5   2  -1     0 15.5   2  -1     592.754600     592.770672       0.001414       0.002711            11.37  MD2011     
   0 17.5   1   1     0 16.5   1   1     593.808800     593.820911       0.001414       0.002039             8.56  MD2011     
   0 17.5   1  -1     0 16.5   1  -1     594.950100     594.941594       0.001414       0.001430             6.02  MD2011     
   0 17.5   2   1     0 16.5   2   1     624.222900     624.216152       0.001493       0.001081             4.52  MD2011     
   0 17.5   2  -1     0 16.5   2  -1     623.242100     623.257726       0.001414       0.002507            11.05  MD2011     
   0 18.5   1   1     0 17.5   1   1     624.165000     624.176363       0.001414       0.001821             8.04  MD2011     
   0 18.5   1  -1     0 17.5   1  -1     625.334200     625.326865       0.001414       0.001173             5.19  MD2011     
   0 18.5   2   1     0 17.5   2   1     653.996700     653.990531       0.001646       0.000943             3.75  MD2011     
   0 18.5   2  -1     0 17.5   2  -1     652.987400     653.002384       0.001414       0.002295            10.60  MD2011     
   0 19.5   1   1     0 18.5   1   1     653.798500     653.809208       0.001414       0.001638             7.57  MD2011     
   0 19.5   1  -1     0 18.5   1  -1     654.991200     654.984975       0.001414       0.000950             4.40  MD2011     
   0 19.5   2   1     0 18.5   2   1     682.994800     682.989139       0.001726       0.000829             3.28  MD2011     
   0 19.5   2  -1     0 18.5   2  -1     681.961400     681.975727       0.001414       0.002101            10.13  MD2011     
   0 20.5   1   1     0 19.5   1   1     682.678100     682.686934       0.001500       0.001294             5.89  MD2011     
   0 20.5   1  -1     0 19.5   1  -1     683.888600     683.883344       0.001414       0.000769             3.72  MD2011     
   0 20.5   2   1     0 19.5   2   1     711.188800     711.183894       0.001732       0.000690             2.83  MD2011     
   0 20.5   2  -1     0 19.5   2  -1     710.136500     710.149732       0.001500       0.001863             8.82  MD2011     
   0 21.5   1   1     0 20.5   1   1     710.771600     710.778698       0.001658       0.000999             4.28  MD2011     
   0 21.5   1  -1     0 20.5   1  -1     711.995200     711.991068       0.001414       0.000580             2.92  MD2011     
   0 21.5   2   1     0 20.5   2   1     738.551800     738.547739       0.001732       0.000550             2.34  MD2011     
   0 21.5   2  -1     0 20.5   2  -1     737.485700     737.497392       0.001658       0.001585             7.05  MD2011     
   0 22.5   1   1     0 21.5   1   1     738.050800     738.055257       0.010000       0.000604             0.45  Bernath2009
   0 22.5   1  -1     0 21.5   1  -1     739.281900     739.278856       0.001414       0.000412             2.15  MD2011     
   0 22.5   2   1     0 21.5   2   1     765.058000     765.054728       0.001732       0.000428             1.89  MD2011     
   0 22.5   2  -1     0 21.5   2  -1     763.982700     763.992799       0.001732       0.001322             5.83  MD2011     
   0 23.5   1   1     0 22.5   1   1     764.486600     764.488911       0.001732       0.000302             1.33  MD2011     
   0 23.5   1  -1     0 22.5   1  -1     765.720900     765.718973       0.001414       0.000252             1.36  MD2011     
   0 23.5   2   1     0 22.5   2   1     790.682600     790.680081       0.001732       0.000319             1.45  MD2011     
   0 23.5   2  -1     0 22.5   2  -1     789.603300     789.611198       0.001732       0.001000             4.56  MD2011     
   0 24.5   1   1     0 23.5   1   1     790.053400     790.053458       0.001732       0.000007             0.03  MD2011     
   0 24.5   1  -1     0 23.5   1  -1     791.285700     791.285195       0.001414       0.000064             0.36  MD2011     
   0 24.5   2   1     0 23.5   2   1     815.402000     815.400216       0.001732       0.000219             1.03  MD2011     
   0 24.5   2  -1     0 23.5   2  -1     814.323600     814.329023       0.001732       0.000666             3.13  MD2011     
   0 25.5   1   1     0 24.5   1   1     814.727100     814.724150       0.001732       0.000362             1.70  MD2011     
   0 25.5   1  -1     0 24.5   1  -1     815.952400     815.952761       0.001500       0.000044             0.24  MD2011     
   0 25.5   2   1     0 24.5   2   1     839.193800     839.192762       0.001732       0.000124             0.60  MD2011     
   0 25.5   2  -1     0 24.5   2  -1     838.121200     838.123906       0.001732       0.000323             1.56  MD2011     
   0 26.5   1   1     0 25.5   1   1     838.484200     838.477650       0.001773       0.000781             3.69  MD2011     
   0 26.5   1  -1     0 25.5   1  -1     839.696800     839.698334       0.001658       0.000183             0.93  MD2011     
   0 26.5   2   1     0 25.5   2   1     862.037500     862.036553       0.001803       0.000110             0.53  MD2011     
   0 26.5   2  -1     0 25.5   2  -1     860.975900     860.974679       0.001732       0.000142             0.71  MD2011     
   0 27.5   1   1     0 26.5   1   1     861.302300     861.291988       0.001881       0.001197             5.48  MD2011     
   0 27.5   1  -1     0 26.5   1  -1     862.497300     862.499950       0.001803       0.000307             1.47  MD2011     
   0 27.5   2   1     0 26.5   2   1     883.911400     883.911617       0.001936       0.000025             0.11  MD2011     
   0 27.5   2  -1     0 26.5   2  -1     882.865300     882.861352       0.001803       0.000447             2.19  MD2011     
   0 28.5   1   1     0 27.5   1   1     883.160800     883.146506       0.002009       0.001618             7.11  MD2011     
   0 28.5   1  -1     0 27.5   1  -1     884.333000     884.336968       0.001936       0.000449             2.05  MD2011     
   0 28.5   2   1     0 27.5   2   1     904.799000     904.799137       0.002036       0.000015             0.07  MD2011     
   0 28.5   2  -1     0 27.5   2  -1     903.773200     903.765091       0.001936       0.000897             4.19  MD2011     
   0 29.5   1   1     0 28.5   1   1     904.041500     904.021808       0.010000       0.002178             1.97  Bernath2009
   0 29.5   1  -1     0 28.5   1  -1     905.185000     905.190014       0.002191       0.000554             2.29  MD2011     
   0 29.5   2   1     0 28.5   2   1     924.679800     924.681413       0.002130       0.000174             0.76  MD2011     
   0 29.5   2  -1     0 28.5   2  -1     923.681100     923.668167       0.010000       0.001400             1.29  Bernath2009
   0 30.5   1   1     0 29.5   1   1     923.922500     923.899694       0.002291       0.002468             9.95  MD2011     
   0 30.5   1  -1     0 29.5   1  -1     925.034600     925.040915       0.002328       0.000683             2.71  MD2011     
   0 30.5   2   1     0 29.5   2   1     943.541100     943.541801       0.010000       0.000074             0.07  Bernath2009
   0 30.5   2  -1     0 29.5   2  -1     942.571000     942.553907       0.002302       0.001813             7.43  MD2011     
   0 31.5   1   1     0 30.5   1   1     942.791900     942.763088       0.010000       0.003056             2.88  Bernath2009
   0 31.5   1  -1     0 30.5   1  -1     943.866600     943.872627       0.010000       0.000639             0.60  Bernath2009
   0 31.5   2   1     0 30.5   2   1     961.363300     961.364645       0.010000       0.000140             0.13  Bernath2009
   0 31.5   2  -1     0 30.5   2  -1     960.427600     960.406619       0.010000       0.002185             2.10  Bernath2009
   0 32.5   1   1     0 31.5   1   1     960.629600     960.595956       0.010000       0.003502             3.36  Bernath2009
   0 32.5   1  -1     0 31.5   1  -1     961.661700     961.669150       0.010000       0.000775             0.74  Bernath2009
   0 32.5   2   1     0 31.5   2   1     978.132900     978.135187       0.010000       0.000234             0.23  Bernath2009
   0 32.5   2  -1     0 31.5   2  -1     977.236600     977.211514       0.010000       0.002567             2.51  Bernath2009
   0 33.5   1   1     0 32.5   1   1     977.421400     977.383216       0.010000       0.003907             3.82  Bernath2009
   0 33.5   1  -1     0 32.5   1  -1     978.406400     978.415432       0.010000       0.000923             0.90  Bernath2009
   0 33.5   2   1     0 32.5   2   1     993.835900     993.839474       0.010000       0.000360             0.36  Bernath2009
   0 33.5   2  -1     0 32.5   2  -1     992.983300     992.954600       0.010000       0.002890             2.87  Bernath2009
   0 34.5   1   1     0 33.5   1   1     993.153000     993.110624       0.010000       0.004267             4.24  Bernath2009
   0 34.5   1  -1     0 33.5   1  -1     994.086200     994.097263       0.010000       0.001113             1.11  Bernath2009
   0 34.5   2   1     0 33.5   2   1    1008.459200    1008.464230       0.010000       0.000499             0.50  Bernath2009
   0 34.5   2  -1     0 33.5   2  -1    1007.653400    1007.622570       0.010000       0.003060             3.08  Bernath2009
   0 35.5   1   1     0 34.5   1   1    1007.810700    1007.764655       0.010000       0.004569             4.60  Bernath2009
   0 35.5   1  -1     0 34.5   1  -1    1008.687100    1008.701146       0.010000       0.001393             1.40  Bernath2009
   0 35.5   2   1     0 34.5   2   1    1021.989400    1021.996721       0.010000       0.000716             0.73  Bernath2009
   0 35.5   2  -1     0 34.5   2  -1    1021.237200    1021.202663       0.010000       0.003382             3.45  Bernath2009
   0 36.5   1   1     0 35.5   1   1    1021.381500    1021.332358       0.010000       0.004811             4.91  Bernath2009
   0 36.5   1  -1     0 35.5   1  -1    1022.197300    1022.214151       0.010000       0.001649             1.69  Bernath2009
   0 36.5   2   1     0 35.5   2   1    1034.414100    1034.424589       0.010000       0.001014             1.05  Bernath2009
   0 36.5   2  -1     0 35.5   2  -1    1033.718900    1033.682498       0.010000       0.003521             3.64  Bernath2009
   0 37.5   1   1     0 36.5   1   1    1033.852100    1033.801187       0.010000       0.004925             5.09  Bernath2009
   0 37.5   1  -1     0 36.5   1  -1    1034.602800    1034.623749       0.010000       0.002025             2.09  Bernath2009
   0 37.5   2   1     0 36.5   2   1    1045.721100    1045.735664       0.010000       0.001393             1.46  Bernath2009
   0 37.5   2  -1     0 36.5   2  -1    1045.086700    1045.049888       0.010000       0.003522             3.68  Bernath2009
   0 38.5   1   1     0 37.5   1   1    1045.210600    1045.158814       0.010000       0.004955             5.18  Bernath2009
   0 38.5   1  -1     0 37.5   1  -1    1045.891200    1045.917614       0.010000       0.002525             2.64  Bernath2009
   0 38.5   2   1     0 37.5   2   1    1055.897500    1055.917731       0.010000       0.001916             2.02  Bernath2009
   0 38.5   2  -1     0 37.5   2  -1    1055.328000    1055.292615       0.010000       0.003353             3.54  Bernath2009
   0 39.5   1   1     0 38.5   1   1    1055.443800    1055.392893       0.010000       0.004823             5.09  Bernath2009
   0 39.5   1  -1     0 38.5   1  -1    1056.052900    1056.083395       0.030000       0.002888             1.02  Bernath2009
   0 39.5   2   1     0 38.5   2   1    1064.931600    1064.958268       0.010000       0.002504             2.67  Bernath2009
   0 39.5   2  -1     0 38.5   2  -1    1064.430800    1064.398165       0.010000       0.003066             3.26  Bernath2009
   0 40.5   1   1     0 39.5   1   1    1064.539900    1064.490802       0.010000       0.004612             4.91  Bernath2009
   0 40.5   1  -1     0 39.5   1  -1    1065.067700    1065.108445       0.010000       0.003826             4.07  Bernath2009
   0 40.5   2   1     0 39.5   2   1    1072.809300    1072.844127       0.010000       0.003246             3.48  Bernath2009
   0 40.5   2  -1     0 39.5   2  -1    1072.381200    1072.353410       0.010000       0.002591             2.78  Bernath2009
   0 41.5   1   1     0 40.5   1   1    1072.483500    1072.439317       0.010000       0.004120             4.42  Bernath2009
   0 41.5   1  -1     0 40.5   1  -1    1072.930200    1072.979501       0.010000       0.004595             4.93  Bernath2009
   0 41.5   2  -1     0 40.5   2  -1    1079.165400    1079.144232       0.010000       0.001962             2.12  Bernath2009
   0 42.5   1   1     0 41.5   1   1    1079.261500    1079.224239       0.010000       0.003452             3.73  Bernath2009
   0 42.5   1  -1     0 41.5   1  -1    1079.619000    1079.682299       0.010000       0.005863             6.33  Bernath2009
   0 42.5   2   1     0 41.5   2   1    1085.035500    1085.093702       0.010000       0.005364             5.82  Bernath2009
   0 42.5   2  -1     0 41.5   2  -1    1084.767300    1084.755064       0.010000       0.001128             1.22  Bernath2009
   0 43.5   1   1     0 42.5   1   1    1084.858500    1084.829927       0.020000       0.002634             1.43  Bernath2009
   0 43.5   1  -1     0 42.5   1  -1    1085.124500    1085.201110       0.010000       0.007060             7.66  Bernath2009
   0 43.5   2   1     0 42.5   2   1    1089.351300    1089.424121       0.010000       0.006685             7.28  Bernath2009
   0 43.5   2  -1     0 42.5   2  -1    1089.168700    1089.168329       0.010000       0.000034             0.04  Bernath2009
   0 44.5   1   1     0 43.5   1   1    1089.258300    1089.238743       0.010000       0.001795             1.96  Bernath2009
   0 44.5   1  -1     0 43.5   1  -1    1089.425700    1089.518174       0.010000       0.008488             9.25  Bernath2009
   0 44.5   2   1     0 43.5   2   1    1092.438000    1092.531999       0.050000       0.008604             1.88  Bernath2009
   0 44.5   2  -1     0 43.5   2  -1    1092.349100    1092.363745       0.010000       0.001341             1.46  Bernath2009
   0 45.5   1   1     0 44.5   1   1    1092.438000    1092.430354       0.010000       0.000700             0.76  Bernath2009
   0 45.5   1  -1     0 44.5   1  -1    1092.499300    1092.612993       0.030000       0.010407             3.79  Bernath2009
   0 45.5   2   1     0 44.5   2   1    1094.286000    1094.393304       0.030000       0.009806             3.58  Bernath2009
   0 45.5   2  -1     0 44.5   2  -1    1094.286000    1094.317449       0.020000       0.002874             1.57  Bernath2009
   0 46.5   1   1     0 45.5   1   1    1094.374000    1094.380858       0.030000       0.000627             0.23  Bernath2009
   0 46.5   1  -1     0 45.5   1  -1    1094.324000    1094.461452       0.030000       0.012560             4.58  Bernath2009
   0 46.5   2   1     0 45.5   2   1    1094.854000    1094.979255       0.050000       0.011440             2.51  Bernath2009
   0 46.5   2  -1     0 45.5   2  -1    1094.952000    1095.000883       0.010000       0.004464             4.89  Bernath2009
   0 47.5   1   1     0 46.5   1   1    1095.027000    1095.061667       0.010000       0.003166             3.47  Bernath2009
   0 47.5   1  -1     0 46.5   1  -1    1094.870000    1095.034680       0.030000       0.015041             5.49  Bernath2009
   0 47.5   2   1     0 46.5   2   1    1094.097000    1094.254837       0.010000       0.014426            15.78  Bernath2009
   0 47.5   2  -1     0 46.5   2  -1    1094.306000    1094.379334       0.010000       0.006701             7.33  Bernath2009
   0 48.5   1   1     0 47.5   1   1    1094.382000    1094.438053       0.010000       0.005122             5.61  Bernath2009
   0 48.5   1  -1     0 47.5   1  -1    1094.112000    1094.297581       0.010000       0.016962            18.56  Bernath2009
   0 48.5   2   1     0 47.5   2   1    1091.994000    1092.176837       0.030000       0.016743             6.09  Bernath2009
   0 48.5   2  -1     0 47.5   2  -1    1092.312000    1092.409992       0.010000       0.008971             9.80  Bernath2009
   0 49.5   1   1     0 48.5   1   1    1092.385000    1092.467209       0.010000       0.007526             8.22  Bernath2009
   0 49.5   1  -1     0 48.5   1  -1    1091.994000    1092.206860       0.010000       0.019493            21.29  Bernath2009
   0 49.5   2  -1     0 48.5   2  -1    1088.918400    1089.039294       0.010000       0.011102            12.09  Bernath2009
   0 50.5   1   1     0 49.5   1   1    1088.988200    1089.095599       0.020000       0.009862             5.37  Bernath2009
   0 50.5   1  -1     0 49.5   1  -1    1088.466200    1088.708324       0.020000       0.022245            12.11  Bernath2009
   0 50.5   2  -1     0 49.5   2  -1    1084.062600    1084.199182       0.020000       0.012599             6.83  Bernath2009
   1  0.5   2   1     0  0.5   2  -1    3568.905300    3569.099110       0.010000       0.005431            19.38  Bernath2009
   1  0.5   2  -1     0  0.5   2   1    3569.214800    3569.407268       0.010000       0.005392            19.25  Bernath2009
   1  0.5   2   1     0  1.5   2   1    3507.860900    3508.056085       0.010000       0.005564            19.52  Bernath2009
   1  0.5   2  -1     0  1.5   2  -1    3507.754700    3507.947467       0.010000       0.005495            19.28  Bernath2009
   1  1.5   2   1     0  0.5   2   1    3627.749300    3627.940736       0.010000       0.005277            19.14  Bernath2009
   1  1.5   2  -1     0  0.5   2  -1    3627.842100    3628.036166       0.010000       0.005349            19.41  Bernath2009
   1  1.5   1   1     0  1.5   1  -1    3568.415200    3568.696510       0.010000       0.007883            28.13  Bernath2009
   1  1.5   1  -1     0  1.5   1   1    3568.522000    3568.800751       0.010000       0.007811            27.88  Bernath2009
   1  1.5   2   1     0  1.5   2  -1    3566.290600    3566.480936       0.010000       0.005337            19.03  Bernath2009
   1  1.5   2  -1     0  1.5   2   1    3566.803500    3566.993141       0.020000       0.005317             9.48  Bernath2009
   1  1.5   1   1     0  2.5   1   1    3484.747400    3485.024529       0.010000       0.007953            27.71  Bernath2009
   1  1.5   1  -1     0  2.5   1  -1    3484.597600    3484.878940       0.010000       0.008074            28.13  Bernath2009
   1  1.5   2   1     0  2.5   2   1    3465.266800    3465.463437       0.020000       0.005675             9.83  Bernath2009
   1  1.5   2  -1     0  2.5   2  -1    3465.246200    3465.440501       0.010000       0.005607            19.43  Bernath2009
   1  2.5   1   1     0  1.5   1   1    3649.201400    3649.478526       0.020000       0.007594            13.86  Bernath2009
   1  2.5   1  -1     0  1.5   1  -1    3649.332500    3649.606948       0.010000       0.007521            27.44  Bernath2009
   1  2.5   2   1     0  1.5   2   1    3663.721000    3663.906267       0.020000       0.005057             9.26  Bernath2009
   1  2.5   2  -1     0  1.5   2  -1    3663.721000    3663.917864       0.020000       0.005373             9.84  Bernath2009
   1  2.5   1   1     0  2.5   1  -1    3565.280000    3565.556715       0.010000       0.007761            27.67  Bernath2009
   1  2.5   1  -1     0  2.5   1   1    3565.667900    3565.934968       0.010000       0.007490            26.71  Bernath2009
   1  2.5   2   1     0  2.5   2  -1    3562.169200    3562.353628       0.020000       0.005177             9.22  Bernath2009
   1  2.5   2  -1     0  2.5   2   1    3562.708100    3562.900366       0.020000       0.005397             9.61  Bernath2009
   1  2.5   1   1     0  3.5   1   1    3447.272000    3447.540272       0.010000       0.007782            26.83  Bernath2009
   1  2.5   1  -1     0  3.5   1  -1    3447.010800    3447.286779       0.010000       0.008006            27.60  Bernath2009
   1  2.5   2   1     0  3.5   2   1    3421.931000    3422.124934       0.010000       0.005667            19.39  Bernath2009
   1  2.5   2  -1     0  3.5   2  -1    3422.014600    3422.204010       0.010000       0.005535            18.94  Bernath2009
   1  3.5   1   1     0  2.5   1   1    3679.385000    3679.651241       0.010000       0.007236            26.62  Bernath2009
   1  3.5   1  -1     0  2.5   1  -1    3679.601600    3679.863936       0.010000       0.007129            26.23  Bernath2009
   1  3.5   2   1     0  2.5   2   1    3697.314300    3697.497609       0.010000       0.004958            18.33  Bernath2009
   1  3.5   2  -1     0  2.5   2  -1    3697.225400    3697.419420       0.010000       0.005248            19.40  Bernath2009
   1  3.5   1   1     0  3.5   1  -1    3560.729500    3561.003052       0.010000       0.007682            27.36  Bernath2009
   1  3.5   1  -1     0  3.5   1   1    3561.594900    3561.847493       0.010000       0.007092            25.26  Bernath2009
   1  3.5   2   1     0  3.5   2  -1    3556.616200    3556.801253       0.040000       0.005203             4.63  Bernath2009
   1  3.5   2  -1     0  3.5   2   1    3556.994600    3557.190727       0.010000       0.005514            19.61  Bernath2009
   1  3.5   1   1     0  4.5   1   1    3407.987700    3408.244559       0.010000       0.007537            25.69  Bernath2009
   1  3.5   1  -1     0  4.5   1  -1    3407.611000    3407.880134       0.010000       0.007898            26.91  Bernath2009
   1  3.5   2   1     0  4.5   2   1    3377.887000    3378.078223       0.010000       0.005661            19.12  Bernath2009
   1  3.5   2  -1     0  4.5   2  -1    3378.077200    3378.262280       0.010000       0.005479            18.51  Bernath2009
   1  4.5   1   1     0  3.5   1   1    3708.701800    3708.957851       0.010000       0.006904            25.61  Bernath2009
   1  4.5   1  -1     0  3.5   1  -1    3708.997300    3709.248868       0.010000       0.006783            25.16  Bernath2009
   1  4.5   2   1     0  3.5   2   1    3728.625800    3728.803588       0.010000       0.004768            17.78  Bernath2009
   1  4.5   2  -1     0  3.5   2  -1    3728.451800    3728.641619       0.010000       0.005091            18.98  Bernath2009
   1  4.5   1   1     0  4.5   1  -1    3554.719400    3554.990492       0.010000       0.007626            27.11  Bernath2009
   1  4.5   1  -1     0  4.5   1   1    3556.262900    3556.490375       0.040000       0.006396             5.69  Bernath2009
   1  4.5   2   1     0  4.5   2  -1    3549.712900    3549.875142       0.050000       0.004571             3.24  Bernath2009
   1  4.5   2  -1     0  4.5   2   1    3549.712900    3549.918588       0.040000       0.005795             5.14  Bernath2009
   1  4.5   1   1     0  5.5   1   1    3367.037500    3367.281450       0.010000       0.007245            24.39  Bernath2009
   1  4.5   1  -1     0  5.5   1  -1    3366.547600    3366.808406       0.010000       0.007747            26.08  Bernath2009
   1  4.5   2   1     0  5.5   2   1    3333.088500    3333.275538       0.010000       0.005612            18.70  Bernath2009
   1  4.5   2  -1     0  5.5   2  -1    3333.383700    3333.562210       0.010000       0.005355            17.85  Bernath2009
   1  5.5   1   1     0  4.5   1   1    3736.938100    3737.181952       0.010000       0.006525            24.39  Bernath2009
   1  5.5   1  -1     0  4.5   1  -1    3737.302100    3737.541603       0.010000       0.006408            23.95  Bernath2009
   1  5.5   2   1     0  4.5   2   1    3757.788600    3757.958806       0.010000       0.004529            17.02  Bernath2009
   1  5.5   2  -1     0  4.5   2  -1    3757.539600    3757.722795       0.010000       0.004875            18.32  Bernath2009
   1  5.5   1   1     0  5.5   1  -1    3547.233400    3547.499983       0.050000       0.007515             5.33  Bernath2009
   1  5.5   1  -1     0  5.5   1   1    3549.630900    3549.832560       0.050000       0.005681             4.03  Bernath2009
   1  5.5   2   1     0  5.5   2  -1    3541.456200    3541.602428       0.010000       0.004129            14.62  Bernath2009
   1  5.5   1   1     0  6.5   1   1    3324.576500    3324.806135       0.010000       0.006907            22.96  Bernath2009
   1  5.5   1  -1     0  6.5   1  -1    3323.976500    3324.227874       0.010000       0.007562            25.14  Bernath2009
   1  5.5   2   1     0  6.5   2   1    3287.477900    3287.658855       0.010000       0.005504            18.10  Bernath2009
   1  5.5   2  -1     0  6.5   2  -1    3287.876500    3288.044693       0.010000       0.005116            16.82  Bernath2009
   1  6.5   1   1     0  5.5   1   1    3763.902100    3764.132236       0.010000       0.006114            23.01  Bernath2009
   1  6.5   1  -1     0  5.5   1  -1    3764.324600    3764.550742       0.010000       0.006008            22.61  Bernath2009
   1  6.5   2   1     0  5.5   2   1    3784.917300    3785.075420       0.010000       0.004178            15.81  Bernath2009
   1  6.5   2  -1     0  5.5   2  -1    3784.594200    3784.775186       0.040000       0.004782             4.52  Bernath2009
   1  6.5   1   1     0  6.5   1  -1    3538.253800    3538.527550       0.030000       0.007737             9.13  Bernath2009
   1  6.5   1  -1     0  6.5   1   1    3541.673200    3541.856894       0.010000       0.005187            18.37  Bernath2009
   1  6.5   1   1     0  7.5   1   1    3280.742800    3280.955900       0.010000       0.006495            21.31  Bernath2009
   1  6.5   1  -1     0  7.5   1  -1    3280.035800    3280.275414       0.010000       0.007305            23.96  Bernath2009
   1  6.5   2   1     0  7.5   2   1    3241.016100    3241.188705       0.010000       0.005326            17.26  Bernath2009
   1  6.5   2  -1     0  7.5   2  -1    3241.515300    3241.670674       0.010000       0.004793            15.54  Bernath2009
   1  7.5   1   1     0  6.5   1   1    3789.443800    3789.658566       0.010000       0.005667            21.48  Bernath2009
   1  7.5   1  -1     0  6.5   1  -1    3789.913700    3790.127020       0.010000       0.005629            21.33  Bernath2009
   1  7.5   2   1     0  6.5   2   1    3810.083600    3810.227217       0.020000       0.003769             7.18  Bernath2009
   1  7.5   2  -1     0  6.5   2  -1    3809.712500    3809.871701       0.010000       0.004179            15.92  Bernath2009
   1  7.5   1   1     0  8.5   1   1    3235.650200    3235.845573       0.010000       0.006038            19.54  Bernath2009
   1  7.5   1  -1     0  8.5   1  -1    3234.837000    3235.065175       0.010000       0.007054            22.82  Bernath2009
   1  7.5   2   1     0  8.5   2   1    3193.685800    3193.848506       0.010000       0.005095            16.27  Bernath2009
   1  7.5   2  -1     0  8.5   2  -1    3194.281700    3194.424259       0.010000       0.004463            14.26  Bernath2009
   1  8.5   1  -1     0  7.5   1  -1    3813.959700    3814.157072       0.010000       0.005175            19.74  Bernath2009
   1  8.5   1   1     0  9.5   1   1    3189.394300    3189.571193       0.010000       0.005546            17.69  Bernath2009
   1  8.5   1  -1     0  9.5   1  -1    3188.478300    3188.692643       0.010000       0.006722            21.43  Bernath2009
   1  8.5   2   1     0  9.5   2   1    3145.491200    3145.640672       0.010000       0.004752            14.95  Bernath2009
   1  8.5   2  -1     0  9.5   2  -1    3146.183600    3146.308425       0.010000       0.003968            12.48  Bernath2009
   1  9.5   1  -1     0  8.5   1  -1    3836.368400    3836.553757       0.040000       0.004832             4.63  Bernath2009
   1  9.5   1   1     0 10.5   1   1    3142.057700    3142.214927       0.010000       0.005004            15.72  Bernath2009
   1  9.5   1  -1     0 10.5   1  -1    3141.041400    3141.239623       0.010000       0.006311            19.82  Bernath2009
   1  9.5   2   1     0 10.5   2   1    3096.448000    3096.581485       0.010000       0.004311            13.35  Bernath2009
   1  9.5   2  -1     0 10.5   2  -1    3097.233100    3097.339824       0.010000       0.003446            10.67  Bernath2009
   1 10.5   1   1     0 11.5   1   1    3093.714600    3093.849134       0.010000       0.004349            13.45  Bernath2009
   1 10.5   1  -1     0 11.5   1  -1    3092.597200    3092.778273       0.010000       0.005855            18.11  Bernath2009
   1 10.5   2   1     0 11.5   2   1    3046.579700    3046.696806       0.010000       0.003844            11.71  Bernath2009
   1 10.5   2  -1     0 11.5   2  -1    3047.457700    3047.544528       0.010000       0.002849             8.68  Bernath2009
   1 11.5   1   1     0 12.5   1   1    3044.428800    3044.539287       0.010000       0.003629            11.05  Bernath2009
   1 11.5   1  -1     0 12.5   1  -1    3043.214200    3043.373985       0.010000       0.005251            15.98  Bernath2009
   1 11.5   2   1     0 12.5   2   1    2995.924900    2996.018945       0.010000       0.003139             9.40  Bernath2009
   1 11.5   2  -1     0 12.5   2  -1    2996.892800    2996.954938       0.010000       0.002073             6.21  Bernath2009
   1 12.5   1   1     0 13.5   1   1    2994.262100    2994.345958       0.010000       0.002801             8.39  Bernath2009
   1 12.5   1  -1     0 13.5   1  -1    2992.948100    2993.087328       0.010000       0.004652            13.92  Bernath2009
   1 12.5   2   1     0 13.5   2   1    2944.510800    2944.584463       0.010000       0.002502             7.37  Bernath2009
   1 12.5   2  -1     0 13.5   2  -1    2945.570000    2945.607626       0.010000       0.001277             3.76  Bernath2009
   1 13.5   1   1     0 14.5   1   1    2943.270900    2943.326135       0.020000       0.001877             2.76  Bernath2009
   1 13.5   1  -1     0 14.5   1  -1    2941.860700    2941.975333       0.030000       0.003897             3.82  Bernath2009
   1 13.5   2   1     0 14.5   2   1    2892.383500    2892.432650       0.010000       0.001699             4.91  Bernath2009
   1 13.5   2  -1     0 14.5   2  -1    2893.530800    2893.541851       0.010000       0.000382             1.11  Bernath2009
   1 14.5   1   1     0 15.5   1   1    2891.507800    2891.534072       0.010000       0.000909             2.63  Bernath2009
   1 14.5   1  -1     0 15.5   1  -1    2890.004200    2890.092329       0.010000       0.003049             8.81  Bernath2009
   1 14.5   2   1     0 15.5   2   1    2839.580100    2839.604468       0.010000       0.000858             2.44  Bernath2009
   1 14.5   2  -1     0 15.5   2  -1    2840.818900    2840.798510       0.010000       0.000718             2.04  Bernath2009
   1 15.5   1   1     0 16.5   1   1    2839.024500    2839.021847       0.010000       0.000093             0.27  Bernath2009
   1 15.5   2   1     0 16.5   2   1    2786.148800    2786.141798       0.010000       0.000251             0.70  Bernath2009
   1 15.5   2  -1     0 16.5   2  -1    2787.468800    2787.419408       0.010000       0.001772             4.94  Bernath2009
   1 16.5   1   1     0 17.5   1   1    2785.876100    2785.839710       0.010000       0.001306             3.64  Bernath2009
   1 16.5   1  -1     0 17.5   1  -1    2784.189300    2784.220120       0.010000       0.001107             3.08  Bernath2009
   1 16.5   2  -1     0 17.5   2  -1    2733.527600    2733.446714       0.010000       0.002959             8.09  Bernath2009
   1 17.5   1  -1     0 18.5   1  -1    2730.329500    2730.329974       0.010000       0.000017             0.05  Bernath2009
   1 17.5   2   1     0 18.5   2   1    2677.548600    2677.481953       0.010000       0.002489             6.66  Bernath2009
   1 17.5   2  -1     0 18.5   2  -1    2679.034500    2678.922558       0.010000       0.004178            11.19  Bernath2009
   1 18.5   1   1     0 19.5   1   1    2677.760300    2677.658739       0.010000       0.003793            10.16  Bernath2009
   1 18.5   1  -1     0 19.5   1  -1    2675.899400    2675.867261       0.010000       0.001201             3.21  Bernath2009
   1 18.5   2   1     0 19.5   2   1    2622.468600    2622.368837       0.010000       0.003804             9.98  Bernath2009
   1 18.5   2  -1     0 19.5   2  -1    2624.033800    2623.888718       0.010000       0.005529            14.51  Bernath2009
   1 19.5   1   1     0 20.5   1   1    2622.888900    2622.752749       0.010000       0.005191            13.62  Bernath2009
   1 19.5   1  -1     0 20.5   1  -1    2620.939700    2620.877753       0.020000       0.002364             3.10  Bernath2009
   1 19.5   2   1     0 20.5   2   1    2566.921600    2566.788773       0.010000       0.005175            13.28  Bernath2009
   1 20.5   1  -1     0 21.5   1  -1    2565.507200    2565.405787       0.030000       0.003953             3.38  Bernath2009
   1 21.5   1   1     0 22.5   1   1    2511.734800    2511.531143       0.010000       0.008108            20.37  Bernath2009
   1 21.5   2   1     0 22.5   2   1    2454.587600    2454.388364       0.010000       0.008117            19.92  Bernath2009
   1 22.5   1   1     0 23.5   1   1    2455.531000    2455.299708       0.030000       0.009419             7.71  Bernath2009
   1 22.5   1  -1     0 23.5   1  -1    2453.349600    2453.184500       0.010000       0.006730            16.51  Bernath2009
   1 22.5   2   1     0 23.5   2   1    2397.873000    2397.645561       0.030000       0.009485             7.58  Bernath2009
   1 22.5   2  -1     0 23.5   2  -1    2399.731400    2399.466388       0.100000       0.011043             2.65  Bernath2009
   1 23.5   1   1     0 24.5   1   1    2398.971400    2398.708085       0.030000       0.010976             8.78  Bernath2009
   1 23.5   1  -1     0 24.5   1  -1    2396.712600    2396.516354       0.010000       0.008188            19.62  Bernath2009
   1 23.5   2   1     0 24.5   2   1    2340.852500    2340.590549       0.010000       0.011190            26.20  Bernath2009
   1 24.5   1   1     0 25.5   1   1    2342.077400    2341.794410       0.100000       0.012083             2.83  Bernath2009
   1 24.5   1  -1     0 25.5   1  -1    2339.754000    2339.527945       0.010000       0.009661            22.61  Bernath2009
   1 24.5   2  -1     0 25.5   2  -1    2285.533600    2285.219749       0.010000       0.013732            31.39  Bernath2009
   1 25.5   1  -1     0 26.5   1  -1    2282.510700    2282.255643       0.010000       0.011174            25.51  Bernath2009
   1 25.5   2  -1     0 26.5   2  -1    2228.045600    2227.712002       0.040000       0.014973             8.34  Bernath2009
   1 26.5   1  -1     0 27.5   1  -1    2225.009300    2224.733924       0.010000       0.012376            27.54  Bernath2009
   1 26.5   2   1     0 27.5   2   1    2168.231900    2167.896173       0.100000       0.015484             3.36  Bernath2009
   1 27.5   2   1     0 28.5   2   1    2110.257800    2109.926952       0.060000       0.015678             5.51  Bernath2009
   1 28.5   1   1     0 29.5   1   1    2111.957600    2111.617693       0.013918       0.016094            24.42  Bernath2009
   1 29.5   1  -1     0 30.5   1  -1    2051.295200    2050.985398       0.010000       0.015103            30.98  Bernath2009
   1  0.5   2  -1     1  0.5   2   1       0.150700       0.151229       0.001936       0.350916             0.27  Bernath2009
   1  1.5   2   1     1  0.5   2   1      58.686100      58.684697       0.001658       0.002390             0.85  Bernath2009
   1  1.5   1  -1     1  1.5   1   1       0.051300       0.050163       0.001603       2.215946             0.71  Bernath2009
   1  1.5   2  -1     1  1.5   2   1       0.250300       0.252359       0.001658       0.822655             1.24  Bernath2009
   1  1.5   2  -1     1  2.5   1  -1     104.901600     104.852292       0.001581       0.047004            31.19  Bernath2009
   1  2.5   1   1     1  1.5   1   1      80.732900      80.727938       0.001603       0.006146             3.10  Bernath2009
   1  2.5   1  -1     1  1.5   1  -1      80.868300      80.860275       0.001581       0.009923             5.08  Bernath2009
   1  2.5   2   1     1  1.5   2   1      97.169000      97.165485       0.001732       0.003617             2.03  Bernath2009
   1  2.5   2  -1     1  1.5   2  -1      97.184500      97.184570       0.001589       0.000072             0.04  Bernath2009
   1  2.5   1  -1     1  2.5   1   1       0.186700       0.182500       0.001581       2.249410             2.66  Bernath2009
   1  2.5   2  -1     1  2.5   2   1       0.265800       0.271443       0.001666       2.123186             3.39  Bernath2009
   1  3.5   1   1     1  2.5   1   1     113.904400     113.898774       0.001581       0.004939             3.56  MD2011     
   1  3.5   1  -1     1  2.5   1  -1     114.135600     114.124721       0.001581       0.009532             6.88  MD2011     
   1  3.5   2   1     1  2.5   2   1     134.874900     134.868686       0.001658       0.004607             3.75  MD2011     
   1  3.5   2  -1     1  2.5   2  -1     134.794600     134.794349       0.001589       0.000186             0.16  MD2011     
   1  3.5   1  -1     1  3.5   1   1       0.417900       0.408447       0.001581       2.261954             5.98  Bernath2009
   1  4.5   1   1     1  3.5   1   1     147.524900     147.518805       0.001581       0.004131             3.86  MD2011     
   1  4.5   1  -1     1  3.5   1  -1     147.850900     147.837369       0.001581       0.009152             8.56  MD2011     
   1  4.5   2   1     1  3.5   2   1     171.819100     171.809968       0.001581       0.005315             5.78  MD2011     
   1  4.5   2  -1     1  3.5   2  -1     171.644200     171.643259       0.001615       0.000548             0.58  MD2011     
   1  4.5   1  -1     1  4.5   1   1       0.743800       0.727011       0.001581       2.257191            10.62  Bernath2009
   1  5.5   1   1     1  4.5   1   1     181.425100     181.418588       0.001581       0.003589             4.12  MD2011     
   1  5.5   1  -1     1  4.5   1  -1     181.840100     181.824100       0.001581       0.008799            10.12  MD2011     
   1  5.5   2   1     1  4.5   2   1     208.082800     208.070616       0.001581       0.005855             7.71  MD2011     
   1  5.5   2  -1     1  4.5   2  -1     207.819100     207.817255       0.001615       0.000888             1.14  MD2011     
   1  5.5   1  -1     1  5.5   1   1       1.158900       1.132523       0.001581       2.276065            16.68  Bernath2009
   1  6.5   1   1     1  5.5   1   1     215.439200     215.432199       0.001581       0.003250             4.43  MD2011     
   1  6.5   1  -1     1  5.5   1  -1     215.936600     215.918236       0.001658       0.008504            11.08  MD2011     
   1  6.5   2   1     1  5.5   2   1     243.744300     243.729266       0.001653       0.006168             9.09  MD2011     
   1  6.5   2  -1     1  5.5   2  -1     243.398500     243.395721       0.001630       0.001142             1.70  MD2011     
   1  6.5   1  -1     1  6.5   1   1       1.656400       1.618560       0.001658       2.284464            22.82  Bernath2009
   1  7.5   1   1     1  6.5   1   1     249.427800     249.420232       0.001605       0.003034             4.72  MD2011     
   1  7.5   1  -1     1  6.5   1  -1     250.001600     249.980910       0.001706       0.008276            12.13  MD2011     
   1  7.5   2   1     1  6.5   2   1     278.857400     278.839096       0.001792       0.006564            10.21  MD2011     
   1  7.5   2  -1     1  6.5   2  -1     278.435000     278.431288       0.001630       0.001333             2.28  MD2011     
   1  7.5   1  -1     1  7.5   1   1       2.230100       2.179238       0.001655       2.280695            30.73  Bernath2009
   1  8.5   1   1     1  7.5   1   1     283.278900     283.270608       0.001605       0.002927             5.17  MD2011     
   1  8.5   1  -1     1  7.5   1  -1     283.923800     283.900749       0.001631       0.008119            14.13  MD2011     
   1  8.5   2   1     1  7.5   2   1     313.448000     313.427190       0.001798       0.006639            11.57  MD2011     
   1  8.5   2  -1     1  7.5   2  -1     312.955100     312.950325       0.001658       0.001526             2.88  MD2011     
   1  9.5   1   1     1  8.5   1   1     316.902100     316.892862       0.001658       0.002915             5.57  MD2011     
   1  9.5   1  -1     1  8.5   1  -1     317.612900     317.587833       0.001658       0.007892            15.12  MD2011     
   1  9.5   2   1     1  8.5   2   1     347.523800     347.500419       0.001658       0.006728            14.10  MD2011     
   1  9.5   2  -1     1  8.5   2  -1     346.965000     346.959149       0.001732       0.001686             3.38  MD2011     
   1 10.5   1  -1     1  9.5   1  -1     350.994900     350.967681       0.001752       0.007755            15.54  MD2011     
   1 10.5   2   1     1  9.5   2   1     381.077200     381.051575       0.001658       0.006724            15.46  MD2011     
   1 10.5   2  -1     1  9.5   2  -1     380.457200     380.450201       0.001732       0.001840             4.04  MD2011     
   1 11.5   1   1     1 10.5   1   1     383.176200     383.164742       0.001704       0.002990             6.72  MD2011     
   1 11.5   1  -1     1 10.5   1  -1     384.005900     383.976673       0.001699       0.007611            17.20  MD2011     
   1 11.5   2   1     1 10.5   2   1     414.092500     414.064139       0.001732       0.006849            16.37  MD2011     
   1 11.5   2  -1     1 10.5   2  -1     413.415200     413.406773       0.001732       0.002038             4.87  MD2011     
   1 12.5   1   1     1 11.5   1   1     415.707700     415.694589       0.001658       0.003154             7.91  MD2011     
   1 12.5   1  -1     1 11.5   1  -1     416.590100     416.558888       0.001602       0.007492            19.48  MD2011     
   1 12.5   2   1     1 11.5   2   1     446.546100     446.515629       0.001658       0.006824            18.38  MD2011     
   1 12.5   2  -1     1 11.5   2  -1     445.816200     445.806311       0.001732       0.002218             5.71  MD2011     
   1 13.5   1   1     1 12.5   1   1     447.765700     447.751393       0.001658       0.003195             8.63  MD2011     
   1 13.5   1  -1     1 12.5   1  -1     448.697100     448.663995       0.001658       0.007378            19.97  MD2011     
   1 13.5   2   1     1 12.5   2   1     478.412600     478.379883       0.001581       0.006839            20.69  MD2011     
   1 13.5   2  -1     1 12.5   2  -1     477.634100     477.622651       0.001658       0.002397             6.91  MD2011     
   1 14.5   1   1     1 13.5   1   1     479.305500     479.289081       0.001732       0.003426             9.48  MD2011     
   1 14.5   1  -1     1 13.5   1  -1     480.280300     480.245866       0.001732       0.007169            19.88  MD2011     
   1 14.5   2   1     1 13.5   2   1     509.663100     509.628590       0.001658       0.006771            20.81  MD2011     
   1 14.5   2  -1     1 13.5   2  -1     508.839700     508.827524       0.010000       0.002393             1.22  Bernath2009
   1 15.5   1   1     1 14.5   1   1     510.283100     510.264894       0.001732       0.003568            10.51  MD2011     
   1 15.5   1  -1     1 14.5   1  -1     511.297800     511.261663       0.001732       0.007068            20.86  MD2011     
   1 15.5   2   1     1 14.5   2   1     540.268000     540.232322       0.001732       0.006604            20.60  MD2011     
   1 15.5   2  -1     1 14.5   2  -1     539.405900     539.391570       0.001732       0.002657             8.27  MD2011     
   1 16.5   1   1     1 15.5   1   1     540.658700     540.638773       0.001803       0.003686            11.05  MD2011     
   1 16.5   1  -1     1 15.5   1  -1     541.708500     541.671236       0.001732       0.006879            21.52  MD2011     
   1 16.5   2   1     1 15.5   2   1     570.198400     570.161244       0.001732       0.006516            21.45  MD2011     
   1 16.5   2  -1     1 15.5   2  -1     569.301000     569.285032       0.001732       0.002805             9.22  MD2011     
   1 17.5   1  -1     1 16.5   1  -1     571.474900     571.436719       0.001732       0.006681            22.04  MD2011     
   1 17.5   2   1     1 16.5   2   1     599.423600     599.385594       0.001732       0.006340            21.94  MD2011     
   1 17.5   2  -1     1 16.5   2  -1     598.495600     598.478228       0.001732       0.002903            10.03  MD2011     
   1 18.5   1  -1     1 17.5   1  -1     600.560800     600.522262       0.001732       0.006417            22.25  MD2011     
   1 18.5   2   1     1 17.5   2   1     627.914000     627.876023       0.001732       0.006048            21.93  MD2011     
   1 18.5   2  -1     1 17.5   2  -1     626.959900     626.941886       0.001732       0.002873            10.40  MD2011     
   1 19.5   1   1     1 18.5   1   1     627.805900     627.780944       0.001732       0.003975            14.41  MD2011     
   1 19.5   1  -1     1 18.5   1  -1     628.932100     628.893836       0.001732       0.006084            22.09  MD2011     
   1 19.5   2   1     1 18.5   2   1     655.642900     655.603830       0.010000       0.005959             3.91  Bernath2009
   1 19.5   2  -1     1 18.5   2  -1     654.666600     654.647375       0.001732       0.002937            11.10  MD2011     
   1 20.5   1   1     1 19.5   1   1     655.414700     655.388554       0.001732       0.003989            15.10  MD2011     
   1 20.5   1  -1     1 19.5   1  -1     656.556900     656.519103       0.001732       0.005757            21.82  MD2011     
   1 20.5   2   1     1 19.5   2   1     682.578700     682.541125       0.001732       0.005505            21.69  MD2011     
   1 20.5   2  -1     1 19.5   2  -1     681.587500     681.566863       0.010000       0.003028             2.06  Bernath2009
   1 21.5   1   1     1 20.5   1   1     682.251800     682.223795       0.010000       0.004105             2.80  Bernath2009
   1 21.5   1  -1     1 20.5   1  -1     683.404200     683.367314       0.001732       0.005397            21.30  MD2011     
   1 21.5   2   1     1 20.5   2   1     708.697800     708.660934       0.010000       0.005202             3.69  Bernath2009
   1 21.5   2  -1     1 20.5   2  -1     707.694200     707.673428       0.010000       0.002935             2.08  Bernath2009
   1 22.5   1   1     1 21.5   1   1     708.286300     708.257476       0.010000       0.004070             2.88  Bernath2009
   1 22.5   1  -1     1 21.5   1  -1     709.445100     709.409229       0.010000       0.005056             3.59  Bernath2009
   1 22.5   2   1     1 21.5   2   1     733.972400     733.937278       0.010000       0.004785             3.51  Bernath2009
   1 22.5   2  -1     1 21.5   2  -1     732.962000     732.941126       0.010000       0.002848             2.09  Bernath2009
   1 23.5   1   1     1 22.5   1   1     733.491300     733.461834       0.010000       0.004017             2.95  Bernath2009
   1 23.5   1  -1     1 22.5   1  -1     734.650300     734.617049       0.010000       0.004526             3.33  Bernath2009
   1 23.5   2   1     1 22.5   2   1     758.377600     758.345205       0.010000       0.004272             3.24  Bernath2009
   1 23.5   2  -1     1 22.5   2  -1     757.364900     757.345034       0.010000       0.002623             1.99  Bernath2009
   1 24.5   1   1     1 23.5   1   1     757.839100     757.810474       0.010000       0.003777             2.86  Bernath2009
   1 24.5   1  -1     1 23.5   1  -1     758.994300     758.964352       0.010000       0.003946             2.99  Bernath2009
   1 24.5   2   1     1 23.5   2   1     781.889700     781.860805       0.010000       0.003696             2.89  Bernath2009
   1 24.5   2  -1     1 23.5   2  -1     780.880500     780.861258       0.010000       0.002464             1.92  Bernath2009
   1 25.5   1   1     1 24.5   1   1     781.306900     781.278304       0.010000       0.003660             2.86  Bernath2009
   1 25.5   1  -1     1 24.5   1  -1     782.451800     782.426032       0.010000       0.003293             2.58  Bernath2009
   1 25.5   2   1     1 24.5   2   1     804.485300     804.461207       0.010000       0.002995             2.41  Bernath2009
   1 25.5   2  -1     1 24.5   2  -1     803.484500     803.466932       0.010000       0.002187             1.76  Bernath2009
   1 26.5   1   1     1 25.5   1   1     803.868900     803.841471       0.010000       0.003412             2.74  Bernath2009
   1 26.5   1  -1     1 25.5   1  -1     804.998900     804.978231       0.010000       0.002568             2.07  Bernath2009
   1 26.5   2   1     1 25.5   2   1     826.143000     826.124544       0.010000       0.002234             1.85  Bernath2009
   1 26.5   2  -1     1 25.5   2  -1     825.155500     825.140187       0.010000       0.001856             1.53  Bernath2009
   1 27.5   1   1     1 26.5   1   1     825.503000     825.477290       0.010000       0.003114             2.57  Bernath2009
   1 27.5   1  -1     1 26.5   1  -1     826.612700     826.598268       0.010000       0.001746             1.44  Bernath2009
   1 27.5   2   1     1 26.5   2   1     846.842400     846.829916       0.010000       0.001474             1.25  Bernath2009
   1 28.5   1  -1     1 27.5   1  -1     847.272200     847.264562       0.010000       0.000901             0.76  Bernath2009
   1 28.5   2   1     1 27.5   2   1     866.562100     866.557321       0.010000       0.000551             0.48  Bernath2009
   1 28.5   2  -1     1 27.5   2  -1     865.614900     865.606684       0.010000       0.000949             0.82  Bernath2009
   1 29.5   1   1     1 28.5   1   1     865.901100     865.881523       0.019142       0.002261             1.02  Bernath2009
   1 29.5   1  -1     1 28.5   1  -1     866.956000     866.956542       0.010000       0.000063             0.05  Bernath2009
   1 29.5   2   1     1 28.5   2   1     885.284100     885.287578       0.010000       0.000393             0.35  Bernath2009
   1 30.5   1   1     1 29.5   1   1     884.625600     884.609662       0.018287       0.001802             0.87  Bernath2009
   1 30.5   1  -1     1 29.5   1  -1     885.644800     885.654545       0.010000       0.001100             0.97  Bernath2009
   1 30.5   2   1     1 29.5   2   1     902.989600     903.002228       0.010000       0.001398             1.26  Bernath2009
   1 30.5   2  -1     1 29.5   2  -1     902.102400     902.103680       0.010000       0.000142             0.13  Bernath2009
   1 31.5   1   1     1 30.5   1   1     902.340800     902.329697       0.017390       0.001230             0.64  Bernath2009
   1 31.5   1  -1     1 30.5   1  -1     903.319800     903.339702       0.010161       0.002203             1.96  Bernath2009
   1 31.5   2   1     1 30.5   2   1     919.661500     919.683418       0.010050       0.002383             2.18  Bernath2009
   1 31.5   2  -1     1 30.5   2  -1     918.810800     918.817734       0.010000       0.000755             0.69  Bernath2009
   1 32.5   1   1     1 31.5   1   1     919.029000     919.023397       0.017390       0.000610             0.32  Bernath2009
   1 32.5   1  -1     1 31.5   1  -1     919.963200     919.993811       0.011629       0.003327             2.63  Bernath2009
   1 32.5   2   1     1 31.5   2   1     935.279900     935.313760       0.010863       0.003620             3.12  Bernath2009
   1 32.5   2  -1     1 31.5   2  -1     934.472600     934.485447       0.010000       0.001375             1.28  Bernath2009
   1 33.5   1   1     1 32.5   1   1     934.673400     934.673051       0.018287       0.000037             0.02  Bernath2009
   1 33.5   1  -1     1 32.5   1  -1     935.557100     935.599182       0.012339       0.004498             3.41  Bernath2009
   1 33.5   2   1     1 32.5   2   1     949.831400     949.876168       0.012247       0.004713             3.66  Bernath2009
   1 33.5   2  -1     1 32.5   2  -1     949.069900     949.089703       0.010000       0.002087             1.98  Bernath2009
   1 34.5   1   1     1 33.5   1   1     949.255500     949.261289       0.019142       0.000610             0.30  Bernath2009
   1 34.5   1  -1     1 33.5   1  -1     950.084000     950.138469       0.013009       0.005733             4.19  Bernath2009
   1 34.5   2   1     1 33.5   2   1     963.297900     963.353668       0.012923       0.005789             4.32  Bernath2009
   1 34.5   2  -1     1 33.5   2  -1     962.587000     962.613505       0.010000       0.002754             2.65  Bernath2009
   1 35.5   1   1     1 34.5   1   1     962.758500     962.770896       0.019581       0.001288             0.63  Bernath2009
   1 35.5   1  -1     1 34.5   1  -1     963.527600     963.594471       0.013647       0.006940             4.90  Bernath2009
   1 35.5   2   1     1 34.5   2   1     975.660300     975.729169       0.013000       0.007059             5.30  Bernath2009
   1 35.5   2  -1     1 34.5   2  -1     975.006600     975.039742       0.010000       0.003399             3.31  Bernath2009
   1 36.5   1   1     1 35.5   1   1     975.165600     975.184575       0.019632       0.001946             0.97  Bernath2009
   1 36.5   1  -1     1 35.5   1  -1     975.868900     975.949899       0.013720       0.008300             5.90  Bernath2009
   1 36.5   2   1     1 35.5   2   1     986.905300     986.985197       0.013077       0.008096             6.11  Bernath2009
   1 36.5   2  -1     1 35.5   2  -1     986.311100     986.350929       0.010000       0.004038             3.98  Bernath2009
   1 37.5   1   1     1 36.5   1   1     986.459000     986.484681       0.019682       0.002603             1.30  Bernath2009
   1 37.5   1  -1     1 36.5   1  -1     987.093100     987.187104       0.013793       0.009523             6.82  Bernath2009
   1 37.5   2   1     1 36.5   2   1     997.011200     997.103574       0.013153       0.009265             7.02  Bernath2009
   1 37.5   2  -1     1 36.5   2  -1     996.483000     996.528892       0.010000       0.004605             4.59  Bernath2009
   1 38.5   1   1     1 37.5   1   1     996.621600     996.652901       0.019733       0.003141             1.59  Bernath2009
   1 38.5   1  -1     1 37.5   1  -1     997.180500     997.287755       0.013865       0.010756             7.74  Bernath2009
   1 38.5   2   1     1 37.5   2   1    1005.962600    1006.065032       0.013229       0.010182             7.74  Bernath2009
   1 38.5   2  -1     1 37.5   2  -1    1005.502700    1005.554379       0.010000       0.005140             5.17  Bernath2009
   1 39.5   1   1     1 38.5   1   1    1005.634100    1005.669867       0.019784       0.003557             1.81  Bernath2009
   1 39.5   1  -1     1 38.5   1  -1    1006.112500    1006.232444       0.013937       0.011921             8.61  Bernath2009
   1 39.5   2   1     1 38.5   2   1    1013.734400    1013.848737       0.013304       0.011279             8.59  Bernath2009
   1 39.5   2  -1     1 38.5   2  -1    1013.351700    1013.406596       0.010000       0.005417             5.49  Bernath2009
   1 40.5   1   1     1 39.5   1   1    1013.473100    1013.514690       0.019834       0.004104             2.10  Bernath2009
   1 40.5   1  -1     1 39.5   1  -1    1013.866100    1014.000214       0.014009       0.013228             9.57  Bernath2009
   1 40.5   2   1     1 39.5   2   1    1020.307400    1020.431702       0.013379       0.012183             9.29  Bernath2009
   1 40.5   2  -1     1 39.5   2  -1    1020.013000    1020.062625       0.100000       0.004865             0.50  Bernath2009
   1 41.5   1   1     1 40.5   1   1    1020.118900    1020.164371       0.019885       0.004457             2.29  Bernath2009
   1 41.5   1  -1     1 40.5   1  -1    1020.422200    1020.567969       0.014080       0.014285            10.35  Bernath2009
   1 41.5   2   1     1 40.5   2   1    1025.653300    1025.788048       0.013454       0.013138            10.02  Bernath2009
   1 41.5   2  -1     1 40.5   2  -1    1025.434200    1025.496690       0.010000       0.006094             6.25  Bernath2009
   1 42.5   1  -1     1 41.5   1  -1    1025.750100    1025.909730       0.014151       0.015562            11.28  Bernath2009
   1 42.5   2  -1     1 41.5   2  -1    1029.613800    1029.679220       0.010000       0.006354             6.54  Bernath2009
   2  0.5   2   1     0  0.5   2  -1    6972.377000    6972.373087       0.010000       0.000056             0.39  Bernath2009
   2  0.5   2  -1     0  0.5   2   1    6972.677800    6972.675511       0.010000       0.000033             0.23  Bernath2009
   2  0.5   2   1     0  1.5   2   1    6911.333700    6911.330062       0.010000       0.000053             0.36  Bernath2009
   2  0.5   2  -1     0  1.5   2  -1    6911.217300    6911.215710       0.010000       0.000023             0.16  Bernath2009
   2  1.5   2   1     0  0.5   2   1    7028.749000    7028.744828       0.010000       0.000059             0.42  Bernath2009
   2  1.5   2  -1     0  0.5   2  -1    7028.831800    7028.832627       0.010000       0.000012             0.08  Bernath2009
   2  1.5   1   1     0  1.5   1  -1    6971.290900    6971.414307       0.010000       0.001770            12.34  Bernath2009
   2  1.5   1  -1     0  1.5   1   1    6971.393200    6971.514708       0.010000       0.001743            12.15  Bernath2009
   2  1.5   2   1     0  1.5   2  -1    6967.288000    6967.285027       0.010000       0.000043             0.30  Bernath2009
   2  1.5   2  -1     0  1.5   2   1    6967.787100    6967.789601       0.010000       0.000036             0.25  Bernath2009
   2  1.5   1   1     0  2.5   1   1    6887.623000    6887.742326       0.010000       0.001732            11.93  Bernath2009
   2  1.5   1  -1     0  2.5   1  -1    6887.468800    6887.592897       0.010000       0.001802            12.41  Bernath2009
   2  1.5   2   1     0  2.5   2   1    6866.269100    6866.267529       0.010000       0.000023             0.16  Bernath2009
   2  1.5   2  -1     0  2.5   2  -1    6866.237400    6866.236962       0.010000       0.000006             0.04  Bernath2009
   2  2.5   1   1     0  1.5   1   1    7049.118400    7049.233967       0.010000       0.001639            11.56  Bernath2009
   2  2.5   1  -1     0  1.5   1  -1    7049.234900    7049.349264       0.010000       0.001622            11.44  Bernath2009
   2  2.5   2   1     0  1.5   2   1    7060.672500    7060.667354       0.010000       0.000073             0.51  Bernath2009
   2  2.5   2  -1     0  1.5   2  -1    7060.672100    7060.674865       0.010000       0.000039             0.28  Bernath2009
   2  2.5   1   1     0  2.5   1  -1    6965.193700    6965.312156       0.010000       0.001701            11.85  Bernath2009
   2  2.5   1  -1     0  2.5   1   1    6965.567400    6965.677283       0.010000       0.001578            10.99  Bernath2009
   2  2.5   2   1     0  2.5   2  -1    6959.121700    6959.114715       0.010000       0.000100             0.70  Bernath2009
   2  2.5   2  -1     0  2.5   2   1    6959.653200    6959.657367       0.010000       0.000060             0.42  Bernath2009
   2  2.5   1   1     0  3.5   1   1    6847.186300    6847.295713       0.010000       0.001598            10.94  Bernath2009
   2  2.5   1  -1     0  3.5   1  -1    6846.910600    6847.029094       0.010000       0.001731            11.85  Bernath2009
   2  2.5   2   1     0  3.5   2   1    6818.886300    6818.886021       0.010000       0.000004             0.03  Bernath2009
   2  2.5   2  -1     0  3.5   2  -1    6818.962200    6818.961011       0.010000       0.000017             0.12  Bernath2009
   2  3.5   1   1     0  2.5   1   1    7075.044900    7075.150937       0.010000       0.001499            10.60  Bernath2009
   2  3.5   1  -1     0  2.5   1  -1    7075.231500    7075.336110       0.010000       0.001479            10.46  Bernath2009
   2  3.5   2   1     0  2.5   2   1    7088.719400    7088.711707       0.010000       0.000109             0.77  Bernath2009
   2  3.5   2  -1     0  2.5   2  -1    7088.633700    7088.638081       0.010000       0.000062             0.44  Bernath2009
   2  3.5   1   1     0  3.5   1  -1    6956.388500    6956.502748       0.010000       0.001642            11.42  Bernath2009
   2  3.5   1  -1     0  3.5   1   1    6957.224800    6957.319667       0.010000       0.001364             9.49  Bernath2009
   2  3.5   2   1     0  3.5   2  -1    6948.027100    6948.015351       0.010000       0.000169             1.17  Bernath2009
   2  3.5   2  -1     0  3.5   2   1    6948.404600    6948.409387       0.040000       0.000069             0.12  Bernath2009
   2  3.5   1   1     0  4.5   1   1    6803.647500    6803.744255       0.010000       0.001422             9.68  Bernath2009
   2  3.5   1  -1     0  4.5   1  -1    6803.240700    6803.352308       0.010000       0.001641            11.16  Bernath2009
   2  3.5   2   1     0  4.5   2   1    6769.291800    6769.292321       0.010000       0.000008             0.05  Bernath2009
   2  3.5   2  -1     0  4.5   2  -1    6769.483100    6769.480941       0.010000       0.000032             0.22  Bernath2009
   2  4.5   1   1     0  3.5   1   1    7098.767600    7098.862389       0.010000       0.001335             9.48  Bernath2009
   2  4.5   1  -1     0  3.5   1  -1    7099.013900    7099.107267       0.010000       0.001315             9.34  Bernath2009
   2  4.5   2   1     0  3.5   2   1    7113.028600    7113.018612       0.010000       0.000140             1.00  Bernath2009
   2  4.5   2  -1     0  3.5   2  -1    7112.870000    7112.874065       0.010000       0.000057             0.41  Bernath2009
   2  4.5   1   1     0  4.5   1  -1    6944.783300    6944.895031       0.010000       0.001609            11.17  Bernath2009
   2  4.5   1  -1     0  4.5   1   1    6946.271900    6946.348774       0.010000       0.001107             7.69  Bernath2009
   2  4.5   1   1     0  5.5   1   1    6757.102800    6757.185988       0.010000       0.001231             8.32  Bernath2009
   2  4.5   1  -1     0  5.5   1  -1    6756.562900    6756.666805       0.010000       0.001538            10.39  Bernath2009
   2  4.5   2   1     0  5.5   2   1    6717.491200    6717.490562       0.010000       0.000010             0.06  Bernath2009
   2  4.5   2  -1     0  5.5   2  -1    6717.800900    6717.794657       0.010000       0.000093             0.62  Bernath2009
   2  5.5   1   1     0  4.5   1   1    7120.043700    7120.125980       0.010000       0.001156             8.23  Bernath2009
   2  5.5   1  -1     0  4.5   1  -1    7120.333300    7120.417338       0.010000       0.001180             8.40  Bernath2009
   2  5.5   2   1     0  4.5   2   1    7133.770700    7133.756104       0.010000       0.000205             1.46  Bernath2009
   2  5.5   2  -1     0  4.5   2  -1    7133.553400    7133.553900       0.010000       0.000007             0.05  Bernath2009
   2  5.5   1   1     0  5.5   1  -1    6930.333900    6930.444011       0.010000       0.001589            11.01  Bernath2009
   2  5.5   1  -1     0  5.5   1   1    6932.651800    6932.708296       0.010000       0.000815             5.65  Bernath2009
   2  5.5   1   1     0  6.5   1   1    6707.682200    6707.750164       0.010000       0.001013             6.80  Bernath2009
   2  5.5   1  -1     0  6.5   1  -1    6707.007900    6707.103610       0.010000       0.001427             9.57  Bernath2009
   2  5.5   2   1     0  6.5   2   1    6663.459000    6663.456153       0.010000       0.000043             0.28  Bernath2009
   2  5.5   2  -1     0  6.5   2  -1    6663.888500    6663.875798       0.010000       0.000191             1.27  Bernath2009
   2  6.5   1   1     0  5.5   1   1    7138.670000    7138.738684       0.010000       0.000962             6.87  Bernath2009
   2  6.5   1  -1     0  5.5   1  -1    7138.990900    7139.063580       0.010000       0.001018             7.27  Bernath2009
   2  6.5   2   1     0  5.5   2   1    7151.076600    7151.057127       0.010000       0.000272             1.95  Bernath2009
   2  6.5   2  -1     0  5.5   2  -1    7150.814200    7150.810237       0.010000       0.000055             0.40  Bernath2009
   2  6.5   1   1     0  6.5   1  -1    6913.024100    6913.133998       0.010000       0.001590            10.99  Bernath2009
   2  6.5   1  -1     0  6.5   1   1    6916.341000    6916.369732       0.020000       0.000415             1.44  Bernath2009
   2  6.5   1   1     0  7.5   1   1    6655.510100    6655.562348       0.010000       0.000785             5.22  Bernath2009
   2  6.5   1  -1     0  7.5   1  -1    6654.701200    6654.788251       0.010000       0.001308             8.71  Bernath2009
   2  6.5   2   1     0  7.5   2   1    6607.177500    6607.170412       0.010000       0.000107             0.71  Bernath2009
   2  6.5   2  -1     0  7.5   2  -1    6607.726900    6607.705725       0.010000       0.000320             2.12  Bernath2009
   2  7.5   1   1     0  6.5   1   1    7154.493900    7154.547249       0.010000       0.000746             5.33  Bernath2009
   2  7.5   1  -1     0  6.5   1  -1    7154.831600    7154.893769       0.010000       0.000869             6.22  Bernath2009
   2  7.5   2   1     0  6.5   2   1    7165.036000    7165.009175       0.010000       0.000374             2.68  Bernath2009
   2  7.5   2  -1     0  6.5   2  -1    7164.739300    7164.729528       0.020000       0.000136             0.49  Bernath2009
   2  7.5   1   1     0  8.5   1   1    6600.698700    6600.734255       0.010000       0.000539             3.56  Bernath2009
   2  7.5   1  -1     0  8.5   1  -1    6599.753900    6599.831923       0.010000       0.001182             7.80  Bernath2009
   2  7.5   2   1     0  8.5   2   1    6548.642800    6548.630464       0.010000       0.000188             1.23  Bernath2009
   2  7.5   2  -1     0  8.5   2  -1    6549.313500    6549.282086       0.010000       0.000480             3.14  Bernath2009
   2  8.5   1   1     0  7.5   1   1    7167.399000    7167.439296       0.030000       0.000562             1.34  Bernath2009
   2  8.5   1  -1     0  7.5   1  -1    7167.745400    7167.796414       0.010000       0.000712             5.10  Bernath2009
   2  8.5   2   1     0  7.5   2   1    7175.701400    7175.663263       0.020000       0.000531             1.91  Bernath2009
   2  8.5   2  -1     0  7.5   2  -1    7175.384200    7175.361890       0.100000       0.000311             0.22  Bernath2009
   2  8.5   1   1     0  9.5   1   1    6543.346400    6543.363749       0.010000       0.000265             1.73  Bernath2009
   2  8.5   1  -1     0  9.5   1  -1    6542.263600    6542.331985       0.010000       0.001045             6.84  Bernath2009
   2  8.5   2   1     0  9.5   2   1    6487.869000    6487.848944       0.010000       0.000309             2.01  Bernath2009
   2  8.5   2  -1     0  9.5   2  -1    6488.659300    6488.618028       0.020000       0.000636             2.06  Bernath2009
   2  9.5   1   1     0  8.5   1   1    7177.311200    7177.331794       0.010000       0.000287             2.06  Bernath2009
   2  9.5   1  -1     0  8.5   1  -1    7177.650700    7177.689060       0.010000       0.000534             3.84  Bernath2009
   2  9.5   2   1     0  8.5   2   1    7183.098700    7183.045504       0.100000       0.000741             0.53  Bernath2009
   2  9.5   2  -1     0  8.5   2  -1    7182.759300    7182.732848       0.100000       0.000368             0.26  Bernath2009
   2  9.5   1   1     0 10.5   1   1    6483.539000    6483.537679       0.010000       0.000020             0.13  Bernath2009
   2  9.5   1  -1     0 10.5   1  -1    6482.318500    6482.374926       0.010000       0.000870             5.64  Bernath2009
   2  9.5   2   1     0 10.5   2   1    6424.878500    6424.850875       0.010000       0.000430             2.76  Bernath2009
   2  9.5   2  -1     0 10.5   2  -1    6425.795800    6425.738940       0.010000       0.000885             5.69  Bernath2009
   2 10.5   1   1     0  9.5   1   1    7184.162000    7184.161920       0.020000       0.000001             0.00  Bernath2009
   2 10.5   1  -1     0  9.5   1  -1    7184.479900    7184.509199       0.020000       0.000408             1.46  Bernath2009
   2 10.5   2   1     0  9.5   2   1    7187.215300    7187.166269       0.100000       0.000682             0.49  Bernath2009
   2 10.5   2  -1     0  9.5   2  -1    7186.892100    7186.852441       0.100000       0.000552             0.40  Bernath2009
   2 10.5   1   1     0 11.5   1   1    6421.355400    6421.334827       0.010000       0.000320             2.06  Bernath2009
   2 10.5   1  -1     0 11.5   1  -1    6419.993900    6420.039314       0.010000       0.000707             4.54  Bernath2009
   2 10.5   2   1     0 11.5   2   1    6359.708800    6359.670409       0.010000       0.000604             3.84  Bernath2009
   2 10.5   2  -1     0 11.5   2  -1    6360.751100    6360.679195       0.010000       0.001130             7.19  Bernath2009
   2 11.5   1   1     0 10.5   1   1    7187.899700    7187.880787       0.010000       0.000263             1.89  Bernath2009
   2 11.5   1  -1     0 10.5   1  -1    7188.194300    7188.208080       0.010000       0.000192             1.38  Bernath2009
   2 11.5   2   1     0 10.5   2   1    7188.124400    7188.026451       0.300000       0.001363             0.33  Bernath2009
   2 11.5   2  -1     0 10.5   2  -1    7187.774300    7187.721409       0.100000       0.000736             0.53  Bernath2009
   2 11.5   1   1     0 12.5   1   1    6356.869100    6356.828232       0.010000       0.000643             4.09  Bernath2009
   2 11.5   1  -1     0 12.5   1  -1    6355.364600    6355.398088       0.010000       0.000527             3.35  Bernath2009
   2 11.5   2   1     0 12.5   2   1    6292.397400    6292.348198       0.010000       0.000782             4.92  Bernath2009
   2 11.5   2  -1     0 12.5   2  -1    6293.568000    6293.479548       0.010000       0.001405             8.85  Bernath2009
   2 12.5   1   1     0 11.5   1   1    7188.482700    7188.449345       0.020000       0.000464             1.67  Bernath2009
   2 12.5   1  -1     0 11.5   1  -1    7188.730900    7188.746679       0.100000       0.000220             0.16  Bernath2009
   2 12.5   2   1     0 11.5   2   1    7185.686000    7185.621526       0.100000       0.000897             0.64  Bernath2009
   2 12.5   2  -1     0 11.5   2  -1    7185.407100    7185.335187       0.100000       0.001001             0.72  Bernath2009
   2 12.5   1   1     0 13.5   1   1    6290.156600    6290.086837       0.050000       0.001109             1.40  Bernath2009
   2 12.5   1  -1     0 13.5   1  -1    6288.500000    6288.520173       0.010000       0.000321             2.02  Bernath2009
   2 12.5   2   1     0 13.5   2   1    6222.991300    6222.929415       0.010000       0.000994             6.19  Bernath2009
   2 12.5   2  -1     0 13.5   2  -1    6224.289700    6224.185201       0.010000       0.001679            10.45  Bernath2009
   2 13.5   1   1     0 12.5   1   1    7185.899900    7185.835742       0.100000       0.000893             0.64  Bernath2009
   2 13.5   1  -1     0 12.5   1  -1    7186.105200    7186.093102       0.010000       0.000168             1.21  Bernath2009
   2 13.5   2   1     0 12.5   2   1    7180.036900    7179.944121       0.010000       0.001292             9.28  Bernath2009
   2 13.5   2  -1     0 12.5   2  -1    7179.758200    7179.686425       0.100000       0.001000             0.72  Bernath2009
   2 13.5   1   1     0 14.5   1   1    6221.259400    6221.176607       0.010000       0.001331             8.28  Bernath2009
   2 13.5   1  -1     0 14.5   1  -1    6219.464900    6219.471567       0.010000       0.000107             0.67  Bernath2009
   2 13.5   2   1     0 14.5   2   1    6151.537200    6151.462314       0.010000       0.001217             7.49  Bernath2009
   2 13.5   2  -1     0 14.5   2  -1    6152.966500    6152.844376       0.010000       0.001985            12.21  Bernath2009
   2 14.5   1   1     0 13.5   1   1    7180.104500    7180.013606       0.100000       0.001266             0.91  Bernath2009
   2 14.5   1  -1     0 13.5   1  -1    7180.247300    7180.220900       0.010000       0.000368             2.64  Bernath2009
   2 14.5   2   1     0 13.5   2   1    7171.120500    7170.985627       0.500000       0.001881             0.27  Bernath2009
   2 14.5   2  -1     0 13.5   2  -1    7170.864500    7170.766572       0.100000       0.001366             0.98  Bernath2009
   2 14.5   1   1     0 15.5   1   1    6150.265600    6150.161246       0.010000       0.001697            10.44  Bernath2009
   2 14.5   1  -1     0 15.5   1  -1    6148.324300    6148.316039       0.010000       0.000134             0.83  Bernath2009
   2 14.5   2   1     0 15.5   2   1    6078.087000    6077.997160       0.010000       0.001478             8.98  Bernath2009
   2 14.5   2  -1     0 15.5   2  -1    6079.647800    6079.507281       0.010000       0.002311            14.05  Bernath2009
   2 15.5   1   1     0 14.5   1   1    7171.200900    7170.960909       1.000000       0.003347             0.24  Bernath2009
   2 15.5   1  -1     0 14.5   1  -1    7171.200900    7171.107948       1.000000       0.001296             0.09  Bernath2009
   2 15.5   2   1     0 14.5   2   1    7158.801700    7158.737195       0.300000       0.000901             0.22  Bernath2009
   2 15.5   2  -1     0 14.5   2  -1    7158.688400    7158.566855       0.030000       0.001698             4.05  Bernath2009
   2 15.5   1   1     0 16.5   1   1    6077.228300    6077.102647       0.010000       0.002068            12.57  Bernath2009
   2 15.5   1  -1     0 16.5   1  -1    6075.138300    6075.115563       0.010000       0.000374             2.27  Bernath2009
   2 15.5   2   1     0 16.5   2   1    6002.689700    6002.585432       0.010000       0.001737            10.43  Bernath2009
   2 15.5   2  -1     0 16.5   2  -1    6004.383700    6004.225318       0.010000       0.002638            15.84  Bernath2009
   2 16.5   1   1     0 15.5   1   1    7158.801700    7158.659172       0.100000       0.001991             1.43  Bernath2009
   2 16.5   1  -1     0 15.5   1  -1    7158.801700    7158.735669       0.100000       0.000922             0.66  Bernath2009
   2 16.5   2   1     0 15.5   2   1    7143.405500    7143.190345       1.000000       0.003012             0.22  Bernath2009
   2 16.5   2  -1     0 15.5   2  -1    7143.230900    7143.078871       0.030000       0.002128             5.07  Bernath2009
   2 16.5   1   1     0 17.5   1   1    6002.208200    6002.061143       0.010000       0.002450            14.71  Bernath2009
   2 16.5   1  -1     0 17.5   1  -1    5999.969400    5999.930561       0.010000       0.000647             3.88  Bernath2009
   2 16.5   2   1     0 17.5   2   1    5925.398500    5925.279201       0.010000       0.002013            11.93  Bernath2009
   2 16.5   2  -1     0 17.5   2  -1    5927.226100    5927.050472       0.010000       0.002963            17.56  Bernath2009
   2 17.5   1   1     0 16.5   1   1    7143.405500    7143.092905       1.000000       0.004376             0.31  Bernath2009
   2 17.5   1  -1     0 16.5   1  -1    7143.230900    7143.088473       1.000000       0.001994             0.14  Bernath2009
   2 17.5   1   1     0 18.5   1   1    5925.263900    5925.095631       0.010000       0.002840            16.83  Bernath2009
   2 17.5   1  -1     0 18.5   1  -1    5922.872800    5922.820015       0.010000       0.000891             5.28  Bernath2009
   2 17.5   2   1     0 18.5   2   1    5846.266500    5846.130622       0.020000       0.002324             6.79  Bernath2009
   2 17.5   2  -1     0 18.5   2  -1    5848.227400    5848.034815       0.010000       0.003293            19.26  Bernath2009
   2 18.5   1   1     0 19.5   1   1    5846.449800    5846.263590       0.010000       0.003185            18.62  Bernath2009
   2 18.5   1  -1     0 19.5   1  -1    5843.909900    5843.841482       0.010000       0.001171             6.84  Bernath2009
   2 18.5   2   1     0 19.5   2   1    5765.341200    5765.191512       0.020000       0.002596             7.48  Bernath2009
   2 18.5   2  -1     0 19.5   2  -1    5767.437900    5767.230083       0.030000       0.003603             6.93  Bernath2009
   2 19.5   1   1     0 20.5   1   1    5765.823800    5765.621037       0.020000       0.003517            10.14  Bernath2009
   2 19.5   1  -1     0 20.5   1  -1    5763.136900    5763.051050       0.020000       0.001490             4.29  Bernath2009
   2 19.5   2   1     0 20.5   2   1    5682.676000    5682.512971       0.010000       0.002869            16.30  Bernath2009
   2 19.5   2  -1     0 20.5   2  -1    5684.909400    5684.687305       0.020000       0.003907            11.10  Bernath2009
   2 20.5   1   1     0 21.5   1   1    5683.440900    5683.222420       0.020000       0.003844            10.92  Bernath2009
   2 20.5   1  -1     0 21.5   1  -1    5680.599900    5680.503224       0.010000       0.001702             9.67  Bernath2009
   2 20.5   2   1     0 21.5   2   1    5598.322900    5598.145032       0.010000       0.003177            17.79  Bernath2009
   2 20.5   2  -1     0 21.5   2  -1    5600.704400    5600.456453       0.100000       0.004427             2.48  Bernath2009
   2 21.5   1   1     0 22.5   1   1    5599.356700    5599.120476       0.010000       0.004219            23.62  Bernath2009
   2 21.5   1  -1     0 22.5   1  -1    5596.354800    5596.250783       0.100000       0.001859             1.04  Bernath2009
   2 21.5   2   1     0 22.5   2   1    5512.330200    5512.136324       0.100000       0.003517             1.94  Bernath2009
   2 21.5   2  -1     0 22.5   2  -1    5514.841500    5514.586105       0.100000       0.004631             2.55  Bernath2009
   2 22.5   1   1     0 23.5   1   1    5513.611900    5513.366036       0.020000       0.004459            12.29  Bernath2009
   2 22.5   1  -1     0 23.5   1  -1    5510.466800    5510.344587       0.010000       0.002218            12.22  Bernath2009
   2 22.5   2   1     0 23.5   2   1    5424.690200    5424.533738       0.500000       0.002884             0.31  Bernath2009
   2 22.5   2  -1     0 23.5   2  -1    5427.394000    5427.123115       0.100000       0.004991             2.71  Bernath2009
   2 23.5   1   1     0 24.5   1   1    5426.262600    5426.007809       0.010000       0.004696            25.48  Bernath2009
   2 23.5   1  -1     0 24.5   1  -1    5422.955800    5422.833355       0.100000       0.002258             1.22  Bernath2009
   2  0.5   2   1     1  0.5   2  -1    3403.319000    3403.122748       0.010000       0.005766            19.63  Bernath2009
   2  0.5   2  -1     1  0.5   2   1    3403.613200    3403.419471       0.010000       0.005692            19.37  Bernath2009
   2  0.5   2   1     1  1.5   2   1    3344.783300    3344.589280       0.010000       0.005801            19.40  Bernath2009
   2  0.5   2  -1     1  1.5   2  -1    3344.677000    3344.482415       0.010000       0.005818            19.46  Bernath2009
   2  1.5   2   1     1  0.5   2   1    3459.685100    3459.488789       0.010000       0.005674            19.63  Bernath2009
   2  1.5   2  -1     1  0.5   2  -1    3459.773400    3459.582288       0.010000       0.005524            19.11  Bernath2009
   2  1.5   1   1     1  1.5   1  -1    3402.823100    3402.667634       0.010000       0.004569            15.55  Bernath2009
   2  1.5   1  -1     1  1.5   1   1    3402.921600    3402.764120       0.010000       0.004628            15.75  Bernath2009
   2  1.5   2   1     1  1.5   2  -1    3400.747800    3400.551732       0.010000       0.005765            19.61  Bernath2009
   2  1.5   2  -1     1  1.5   2   1    3401.238900    3401.048820       0.010000       0.005589            19.01  Bernath2009
   2  1.5   1   1     1  2.5   1   1    3322.141000    3321.989859       0.010000       0.004550            15.11  Bernath2009
   2  1.5   1  -1     1  2.5   1  -1    3322.002200    3321.853682       0.010000       0.004471            14.85  Bernath2009
   2  1.5   2   1     1  2.5   2   1    3303.825600    3303.638606       0.040000       0.005660             4.67  Bernath2009
   2  1.5   2  -1     1  2.5   2  -1    3303.805200    3303.611891       0.010000       0.005851            19.33  Bernath2009
   2  2.5   1   1     1  1.5   1   1    3480.645300    3480.483379       0.010000       0.004652            16.19  Bernath2009
   2  2.5   1  -1     1  1.5   1  -1    3480.765500    3480.602591       0.010000       0.004680            16.29  Bernath2009
   2  2.5   2   1     1  1.5   2   1    3494.127100    3493.926573       0.020000       0.005739            10.03  Bernath2009
   2  2.5   2  -1     1  1.5   2  -1    3494.127100    3493.941571       0.040000       0.005310             4.64  Bernath2009
   2  2.5   1   1     1  2.5   1  -1    3399.726600    3399.572941       0.010000       0.004520            15.37  Bernath2009
   2  2.5   1  -1     1  2.5   1   1    3400.085300    3399.924816       0.010000       0.004720            16.05  Bernath2009
   2  2.5   2   1     1  2.5   2  -1    3396.683100    3396.489644       0.040000       0.005695             4.84  Bernath2009
   2  2.5   2  -1     1  2.5   2   1    3397.215600    3397.028444       0.020000       0.005509             9.36  Bernath2009
   2  2.5   1   1     1  3.5   1   1    3286.008800    3285.856668       0.010000       0.004630            15.21  Bernath2009
   2  2.5   1  -1     1  3.5   1  -1    3285.762800    3285.617595       0.010000       0.004419            14.52  Bernath2009
   2  2.5   2   1     1  3.5   2   1    3262.078500    3261.892401       0.010000       0.005705            18.61  Bernath2009
   2  2.5   2  -1     1  3.5   2  -1    3262.154300    3261.962652       0.010000       0.005875            19.16  Bernath2009
   2  3.5   1   1     1  2.5   1   1    3509.562300    3509.398470       0.010000       0.004668            16.38  Bernath2009
   2  3.5   1  -1     1  2.5   1  -1    3509.764300    3509.596895       0.010000       0.004770            16.74  Bernath2009
   2  3.5   2   1     1  2.5   2   1    3526.282100    3526.082784       0.010000       0.005652            19.93  Bernath2009
   2  3.5   2  -1     1  2.5   2  -1    3526.199900    3526.013010       0.010000       0.005300            18.69  Bernath2009
   2  3.5   1   1     1  3.5   1  -1    3395.240900    3395.091249       0.010000       0.004408            14.97  Bernath2009
   2  3.5   1  -1     1  3.5   1   1    3396.047000    3395.880621       0.010000       0.004899            16.64  Bernath2009
   2  3.5   2   1     1  3.5   2  -1    3391.223400    3391.016992       0.020000       0.006087            10.32  Bernath2009
   2  3.5   2  -1     1  3.5   2   1    3391.584600    3391.415767       0.050000       0.004978             3.38  Bernath2009
   2  3.5   1   1     1  4.5   1   1    3248.133800    3247.980891       0.010000       0.004708            15.29  Bernath2009
   2  3.5   1  -1     1  4.5   1  -1    3247.777600    3247.634805       0.010000       0.004397            14.28  Bernath2009
   2  3.5   2   1     1  4.5   2   1    3219.585900    3219.404130       0.010000       0.005646            18.18  Bernath2009
   2  3.5   2  -1     1  4.5   2  -1    3219.761600    3219.575401       0.010000       0.005783            18.62  Bernath2009
   2  4.5   1   1     1  3.5   1   1    3537.589200    3537.423344       0.010000       0.004688            16.59  Bernath2009
   2  4.5   1  -1     1  3.5   1  -1    3537.865300    3537.695768       0.010000       0.004792            16.95  Bernath2009
   2  4.5   2   1     1  3.5   2   1    3556.220900    3556.024992       0.020000       0.005509             9.80  Bernath2009
   2  4.5   2  -1     1  3.5   2  -1    3556.060900    3555.875706       0.010000       0.005208            18.52  Bernath2009
   2  4.5   1   1     1  4.5   1  -1    3389.320800    3389.177527       0.010000       0.004227            14.33  Bernath2009
   2  4.5   1  -1     1  4.5   1   1    3390.758200    3390.585410       0.010000       0.005096            17.28  Bernath2009
   2  4.5   2   1     1  4.5   2  -1    3384.390900    3384.184626       0.010000       0.006095            20.63  Bernath2009
   2  4.5   2  -1     1  4.5   2   1    3384.430000    3384.262845       0.020000       0.004939             8.36  Bernath2009
   2  4.5   1   1     1  5.5   1   1    3208.639100    3208.485951       0.010000       0.004773            15.31  Bernath2009
   2  4.5   1  -1     1  5.5   1  -1    3208.174700    3208.034299       0.010000       0.004376            14.04  Bernath2009
   2  4.5   2   1     1  5.5   2   1    3176.319300    3176.144408       0.010000       0.005506            17.49  Bernath2009
   2  4.5   2  -1     1  5.5   2  -1    3176.596900    3176.415191       0.010000       0.005720            18.17  Bernath2009
   2  5.5   1   1     1  4.5   1   1    3564.528700    3564.362616       0.010000       0.004659            16.61  Bernath2009
   2  5.5   1  -1     1  4.5   1  -1    3564.869100    3564.699835       0.010000       0.004748            16.93  Bernath2009
   2  5.5   2   1     1  4.5   2   1    3584.062700    3583.867913       0.010000       0.005435            19.48  Bernath2009
   2  5.5   2  -1     1  4.5   2  -1    3583.833000    3583.648361       0.010000       0.005152            18.46  Bernath2009
   2  5.5   1   1     1  5.5   1  -1    3381.945500    3381.811505       0.010000       0.003962            13.40  Bernath2009
   2  5.5   1  -1     1  5.5   1   1    3384.188000    3384.008258       0.010000       0.005311            17.97  Bernath2009
   2  5.5   1   1     1  6.5   1   1    3167.665400    3167.511829       0.010000       0.004848            15.36  Bernath2009
   2  5.5   1  -1     1  6.5   1  -1    3167.093600    3166.957499       0.010000       0.004297            13.61  Bernath2009
   2  5.5   2   1     1  6.5   2   1    3132.236600    3132.068031       0.010000       0.005382            16.86  Bernath2009
   2  5.5   2  -1     1  6.5   2  -1    3132.612600    3132.435384       0.010000       0.005657            17.72  Bernath2009
   2  6.5   1   1     1  5.5   1   1    3590.211600    3590.038646       0.040000       0.004817             4.32  Bernath2009
   2  6.5   1  -1     1  5.5   1  -1    3590.607500    3590.431074       0.040000       0.004914             4.41  Bernath2009
   2  6.5   2   1     1  5.5   2   1    3609.907300    3609.710973       0.010000       0.005439            19.63  Bernath2009
   2  6.5   2  -1     1  5.5   2  -1    3609.614200    3609.430772       0.030000       0.005082             6.11  Bernath2009
   2  6.5   1   1     1  6.5   1  -1    3373.116100    3372.987888       0.040000       0.003801             3.21  Bernath2009
   2  6.5   1  -1     1  6.5   1   1    3376.320500    3376.131398       0.010000       0.005601            18.91  Bernath2009
   2  6.5   1   1     1  7.5   1   1    3125.339900    3125.186216       0.010000       0.004917            15.37  Bernath2009
   2  6.5   1  -1     1  7.5   1  -1    3124.664500    3124.531927       0.010000       0.004243            13.26  Bernath2009
   2  6.5   2   1     1  7.5   2   1    3087.303200    3087.142611       0.010000       0.005202            16.06  Bernath2009
   2  6.5   2  -1     1  7.5   2  -1    3087.776900    3087.603763       0.010000       0.005607            17.31  Bernath2009
   2  7.5   1   1     1  6.5   1   1    3614.483100    3614.308915       0.050000       0.004819             3.48  Bernath2009
   2  7.5   1  -1     1  6.5   1  -1    3614.922500    3614.747659       0.040000       0.004837             4.37  Bernath2009
   2  7.5   1   1     1  8.5   1   1    3081.770200    3081.618075       0.010000       0.004936            15.21  Bernath2009
   2  7.5   1  -1     1  8.5   1  -1    3080.992900    3080.866000       0.010000       0.004119            12.69  Bernath2009
   2  7.5   2   1     1  8.5   2   1    3041.507400    3041.354768       0.010000       0.005018            15.26  Bernath2009
   2  7.5   2  -1     1  8.5   2  -1    3042.076000    3041.907502       0.010000       0.005539            16.85  Bernath2009
   2  8.5   1   1     1  7.5   1   1    3637.239100    3637.063164       0.040000       0.004837             4.40  Bernath2009
   2  8.5   1  -1     1  7.5   1  -1    3637.717200    3637.540091       0.040000       0.004869             4.43  Bernath2009
   2  8.5   1   1     1  9.5   1   1    3037.049500    3036.899694       0.010000       0.004933            14.98  Bernath2009
   2  8.5   1  -1     1  9.5   1  -1    3036.171200    3036.051509       0.010000       0.003942            11.97  Bernath2009
   2  8.5   2   1     1  9.5   2   1    2994.854000    2994.707854       0.010000       0.004880            14.61  Bernath2009
   2  8.5   2  -1     1  9.5   2  -1    2995.514400    2995.350455       0.010000       0.005473            16.39  Bernath2009
   2  9.5   1   1     1 10.5   1   1    2991.257100    2991.110580       0.010000       0.004898            14.65  Bernath2009
   2  9.5   1  -1     1 10.5   1  -1    2990.280200    2990.167622       0.010000       0.003765            11.26  Bernath2009
   2  9.5   2   1     1 10.5   2   1    2947.352500    2947.217815       0.010000       0.004570            13.47  Bernath2009
   2  9.5   2  -1     1 10.5   2  -1    2948.106500    2947.948915       0.010000       0.005345            15.76  Bernath2009
   2 10.5   1   1     1 11.5   1   1    2944.463500    2944.320951       0.010000       0.004841            14.25  Bernath2009
   2 10.5   1  -1     1 11.5   1  -1    2943.389400    2943.284368       0.010000       0.003568            10.50  Bernath2009
   2 10.5   2   1     1 11.5   2   1    2899.034500    2898.909464       0.010000       0.004313            12.50  Bernath2009
   2 10.5   2  -1     1 11.5   2  -1    2899.876200    2899.727893       0.010000       0.005114            14.83  Bernath2009
   2 11.5   1   1     1 12.5   1   1    2896.731600    2896.594356       0.010000       0.004738            13.72  Bernath2009
   2 11.5   1  -1     1 12.5   1  -1    2895.560400    2895.465215       0.010000       0.003287             9.52  Bernath2009
   2 11.5   2   1     1 12.5   2   1    2849.928500    2849.813624       0.010000       0.004031            11.49  Bernath2009
   2 11.5   2  -1     1 12.5   2  -1    2850.859000    2850.718300       0.010000       0.004935            14.07  Bernath2009
   2 12.5   1   1     1 13.5   1   1    2848.119100    2847.989486       0.010000       0.004551            12.96  Bernath2009
   2 12.5   1  -1     1 13.5   1  -1    2846.853200    2846.768850       0.010000       0.002963             8.44  Bernath2009
   2 12.5   2   1     1 13.5   2   1    2800.067200    2799.965070       0.010000       0.003647            10.21  Bernath2009
   2 12.5   2  -1     1 13.5   2  -1    2801.086000    2800.954923       0.010000       0.004679            13.11  Bernath2009
   2 13.5   1   1     1 14.5   1   1    2798.685600    2798.561392       0.010000       0.004438            12.42  Bernath2009
   2 13.5   1  -1     1 14.5   1  -1    2797.325100    2797.250367       0.010000       0.002672             7.47  Bernath2009
   2 13.5   2   1     1 14.5   2   1    2749.490300    2749.401075       0.010000       0.003245             8.92  Bernath2009
   2 13.5   2  -1     1 14.5   2  -1    2750.596200    2750.475002       0.010000       0.004406            12.12  Bernath2009
   2 14.5   1   1     1 15.5   1   1    2748.474800    2748.362280       0.010000       0.004094            11.25  Bernath2009
   2 14.5   1  -1     1 15.5   1  -1    2747.023900    2746.962047       0.010000       0.002252             6.19  Bernath2009
   2 14.5   2   1     1 15.5   2   1    2698.234800    2698.160370       0.010000       0.002758             7.44  Bernath2009
   2 14.5   2  -1     1 15.5   2  -1    2699.426100    2699.317201       0.010000       0.004034            10.89  Bernath2009
   2 15.5   1   1     1 16.5   1   1    2697.544900    2697.442026       0.010000       0.003814            10.29  Bernath2009
   2 15.5   1  -1     1 16.5   1  -1    2696.001400    2695.953850       0.010000       0.001764             4.76  Bernath2009
   2 15.5   2   1     1 16.5   2   1    2646.345700    2646.282390       0.030000       0.002392             2.11  Bernath2009
   2 15.5   2  -1     1 16.5   2  -1    2647.614200    2647.520878       0.010000       0.003525             9.33  Bernath2009
   2 16.5   1   1     1 17.5   1   1    2645.939700    2645.848486       0.010000       0.003447             9.12  Bernath2009
   2 16.5   1  -1     1 17.5   1  -1    2644.305800    2644.273722       0.010000       0.001213             3.21  Bernath2009
   2 16.5   2   1     1 17.5   2   1    2593.851100    2593.806717       0.010000       0.001711             4.44  Bernath2009
   2 17.5   1   1     1 18.5   1   1    2593.703700    2593.627685       0.010000       0.002931             7.60  Bernath2009
   2 17.5   1  -1     1 18.5   1  -1    2591.983800    2591.967778       0.010000       0.000618             1.60  Bernath2009
   2 17.5   2   1     1 18.5   2   1    2540.799400    2540.772646       0.010000       0.001053             2.68  Bernath2009
   2 17.5   2  -1     1 18.5   2  -1    2542.232300    2542.170370       0.010000       0.002436             6.19  Bernath2009
   2 18.5   1   1     1 19.5   1   1    2540.885700    2540.823908       0.010000       0.002432             6.18  Bernath2009
   2 18.5   1  -1     1 19.5   1  -1    2539.076300    2539.080385       0.010000       0.000161             0.41  Bernath2009
   2 18.5   2  -1     1 19.5   2  -1    2488.738800    2488.693991       0.010000       0.001800             4.48  Bernath2009
   2 19.5   1   1     1 20.5   1   1    2487.515400    2487.479734       0.070000       0.001434             0.51  Bernath2009
   2 19.5   1  -1     1 20.5   1  -1    2485.634200    2485.654194       0.010000       0.000804             2.00  Bernath2009
   2 19.5   2   1     1 20.5   2   1    2433.173500    2433.183074       0.010000       0.000393             0.96  Bernath2009
   2 19.5   2  -1     1 20.5   2  -1    2434.756900    2434.734082       0.030000       0.000937             0.76  Bernath2009
   2 20.5   1   1     1 21.5   1   1    2433.662700    2433.636020       0.010000       0.001096             2.67  Bernath2009
   2 20.5   1  -1     1 21.5   1  -1    2431.694300    2431.730123       0.020000       0.001473             1.79  Bernath2009
   2 20.5   2   1     1 21.5   2   1    2378.672900    2378.701939       0.010000       0.001221             2.90  Bernath2009
   2 21.5   1   1     1 22.5   1   1    2379.339700    2379.331857       0.010000       0.000330             0.78  Bernath2009
   2 21.5   1  -1     1 22.5   1  -1    2377.286200    2377.347309       0.020000       0.002571             3.06  Bernath2009
   2 22.5   1   1     1 23.5   1   1    2324.587800    2324.604494       0.030000       0.000718             0.56  Bernath2009
   2 22.5   2  -1     1 23.5   2  -1    2270.275700    2270.311694       0.010000       0.001585             3.60  Bernath2009
   2 23.5   1   1     1 24.5   1   1    2269.454300    2269.489249       0.010000       0.001540             3.49  Bernath2009
   2 23.5   2  -1     1 24.5   2  -1    2214.706200    2214.768609       0.050000       0.002818             1.25  Bernath2009
   2 24.5   1   1     1 25.5   1   1    2213.944100    2214.019400       0.100000       0.003401             0.75  Bernath2009
   2 26.5   1   1     1 27.5   1   1    2101.972300    2102.137998       1.000000       0.007883             0.17  Bernath2009
   2 27.5   1   1     1 28.5   1   1    2045.620000    2045.781557       0.400000       0.007898             0.40  Bernath2009
   2  0.5   2  -1     2  0.5   2   1       0.143600       0.145494       0.001658       1.319217             1.14  Bernath2009
   2  0.5   2   1     2  1.5   1   1     127.479500     127.381854       0.001610       0.076597            60.65  Bernath2009
   2  0.5   2  -1     2  1.5   1  -1     127.575900     127.481026       0.001735       0.074367            54.68  Bernath2009
   2  1.5   1  -1     2  1.5   1   1       0.047200       0.046323       0.001689       1.857858             0.52  Bernath2009
   2  1.5   2  -1     2  1.5   2   1       0.239900       0.244728       0.001728       2.012574             2.79  Bernath2009
   2  2.5   1   1     2  1.5   1   1      77.771700      77.765582       0.001534       0.007866             3.99  Bernath2009
   2  2.5   1  -1     2  1.5   1  -1      77.897000      77.888634       0.001692       0.010740             4.94  Bernath2009
   2  2.5   2   1     2  1.5   2   1      93.124100      93.122481       0.001654       0.001738             0.98  Bernath2009
   2  2.5   2  -1     2  1.5   2  -1      93.143100      93.145110       0.005000       0.002158             0.40  Bernath2009
   2  2.5   1  -1     2  2.5   1   1       0.172500       0.169375       0.001537       1.811822             2.03  Bernath2009
   2  3.5   1   1     2  2.5   1   1     109.649900     109.643029       0.001584       0.006267             4.34  Bernath2009
   2  3.5   1  -1     2  2.5   1  -1     109.865400     109.854579       0.001721       0.009849             6.29  Bernath2009
   2  3.5   2   1     2  2.5   2   1     129.325500     129.321697       0.001690       0.002941             2.25  Bernath2009
   2  3.5   2  -1     2  2.5   2  -1     129.253400     129.256009       0.001666       0.002018             1.57  Bernath2009
   2  3.5   1  -1     2  3.5   1   1       0.388000       0.380925       0.001763       1.823443             4.01  Bernath2009
   2  4.5   1   1     2  3.5   1   1     141.930700     141.923647       0.001657       0.004969             4.26  Bernath2009
   2  4.5   1  -1     2  3.5   1  -1     142.236400     142.223594       0.001833       0.009004             6.99  Bernath2009
   2  4.5   1  -1     2  4.5   1   1       0.693700       0.680871       0.001730       1.849311             7.42  Bernath2009
   2  5.5   1   1     2  4.5   1   1     174.466100     174.458078       0.001655       0.004598             4.85  MD2011     
   2  5.5   1  -1     2  4.5   1  -1     174.856300     174.841436       0.001803       0.008501             8.24  MD2011     
   2  5.5   1  -1     2  5.5   1   1       1.084500       1.064230       0.001730       1.869056            11.72  Bernath2009
   2  6.5   2   1     2  5.5   2   1     233.924300     233.913676       0.001746       0.004542             6.08  MD2011     
   2  6.5   1  -1     2  6.5   1   1       1.554100       1.524950       0.001732       1.875692            16.83  Bernath2009
   2  7.5   1   1     2  6.5   1   1     239.709800     239.702467       0.001732       0.003059             4.23  MD2011     
   2  8.5   2   1     2  7.5   2   1     300.869100     300.853504       0.001658       0.005184             9.41  MD2011     
   2  9.5   2   1     2  8.5   2   1     333.578900     333.561537       0.001658       0.005205            10.47  MD2011     
   2  9.5   2  -1     2  8.5   2  -1     333.049400     333.048661       0.001936       0.000222             0.38  MD2011     
   2 10.5   1  -1     2  9.5   1  -1     337.114500     337.093419       0.001732       0.006253            12.17  MD2011     
   2 10.5   2   1     2  9.5   2   1     365.773700     365.755788       0.001732       0.004897            10.34  MD2011     
   2 10.5   2  -1     2  9.5   2  -1     365.186700     365.185751       0.002062       0.000260             0.46  MD2011     
   2 11.5   1  -1     2 10.5   1  -1     368.761900     368.739735       0.001732       0.006011            12.80  MD2011     
   2 11.5   2   1     2 10.5   2   1     397.439800     397.419788       0.001732       0.005035            11.55  MD2011     
   2 12.5   1  -1     2 11.5   1  -1     399.990300     399.967630       0.001732       0.005668            13.09  MD2011     
   2 12.5   2   1     2 11.5   2   1     428.551300     428.531329       0.001732       0.004660            11.53  MD2011     
   2 12.5   2  -1     2 11.5   2  -1     427.860800     427.859275       0.002715       0.000357             0.56  MD2011     
   2 13.5   1   1     2 12.5   1   1     429.869100     429.860986       0.001732       0.001887             4.68  MD2011     
   2 13.5   1  -1     2 12.5   1  -1     430.750700     430.727384       0.001732       0.005413            13.46  MD2011     
   2 13.5   2   1     2 12.5   2   1     459.085600     459.064595       0.001732       0.004575            12.13  MD2011     
   2 13.5   2  -1     2 12.5   2  -1     458.349400     458.347602       0.002633       0.000392             0.68  MD2011     
   2 14.5   1   1     2 13.5   1   1     460.074500     460.065783       0.001732       0.001895             5.03  MD2011     
   2 14.5   1  -1     2 13.5   1  -1     460.996400     460.973343       0.001732       0.005002            13.31  MD2011     
   2 14.5   2   1     2 13.5   2   1     489.013400     488.991617       0.001732       0.004454            12.58  MD2011     
   2 14.5   2  -1     2 13.5   2  -1     488.236300     488.233769       0.002645       0.000518             0.96  MD2011     
   2 15.5   1   1     2 14.5   1   1     489.727500     489.718519       0.001732       0.001834             5.19  MD2011     
   2 15.5   1  -1     2 14.5   1  -1     490.687100     490.663038       0.010000       0.004904             2.41  Bernath2009
   2 16.5   1   1     2 15.5   1   1     518.791400     518.779407       0.020000       0.002312             0.60  Bernath2009
   2 16.5   1  -1     2 15.5   1  -1     519.779600     519.756592       0.001732       0.004426            13.28  MD2011     
   2 16.5   2   1     2 15.5   2   1     546.932100     546.909921       0.001732       0.004055            12.81  MD2011     
   2 16.5   2  -1     2 15.5   2  -1     546.084600     546.082880       0.002304       0.000315             0.75  MD2011     
   2 17.5   1   1     2 16.5   1   1     547.219900     547.210851       0.010000       0.001654             0.90  Bernath2009
   2 17.5   1  -1     2 16.5   1  -1     548.238800     548.216318       0.001732       0.004101            12.98  MD2011     
   2 17.5   2   1     2 16.5   2   1     574.863500     574.841952       0.001732       0.003748            12.44  MD2011     
   2 17.5   2  -1     2 16.5   2  -1     573.989000     573.986727       0.002338       0.000396             0.97  MD2011     
   2 18.5   1   1     2 17.5   1   1     574.986100     574.977167       0.001732       0.001554             5.16  MD2011     
   2 18.5   1  -1     2 17.5   1  -1     576.026600     576.006443       0.001891       0.003499            10.66  MD2011     
   2 18.5   2   1     2 17.5   2   1     602.065700     602.050029       0.040000       0.002603             0.39  Bernath2009
   2 18.5   2  -1     2 17.5   2  -1     601.172300     601.170995       0.002432       0.000217             0.54  MD2011     
   2 19.5   1   1     2 18.5   1   1     602.053500     602.044380       0.010000       0.001515             0.91  Bernath2009
   2 19.5   1  -1     2 18.5   1  -1     603.111000     603.092911       0.020000       0.002999             0.90  Bernath2009
   2 19.5   2   1     2 18.5   2   1     628.525800     628.505353       0.010000       0.003253             2.04  Bernath2009
   2 19.5   2  -1     2 18.5   2  -1     627.608500     627.606954       0.010000       0.000246             0.15  Bernath2009
   2 20.5   1   1     2 19.5   1   1     628.388900     628.380082       0.010000       0.001403             0.88  Bernath2009
   2 20.5   1  -1     2 19.5   1  -1     629.460000     629.443242       0.010000       0.002662             1.68  Bernath2009
   2 20.5   2   1     2 19.5   2   1     654.197000     654.179800       0.010000       0.002629             1.72  Bernath2009
   2 20.5   2  -1     2 19.5   2  -1     653.268200     653.266539       0.020000       0.000254             0.08  Bernath2009
   2 21.5   1   1     2 20.5   1   1     653.960000     653.953313       0.020000       0.001023             0.33  Bernath2009
   2 21.5   2   1     2 20.5   2   1     679.062300     679.046020       0.010000       0.002397             1.63  Bernath2009
   2 21.5   2  -1     2 20.5   2  -1     678.122300     678.122451       0.010000       0.000022             0.02  Bernath2009
   2 22.5   1   1     2 21.5   1   1     678.743500     678.734472       0.010000       0.001330             0.90  Bernath2009
   2 22.5   1  -1     2 21.5   1  -1     679.826400     679.812778       0.010000       0.002004             1.36  Bernath2009
   2 22.5   2   1     2 21.5   2   1     703.090900     703.077496       0.012304       0.001906             1.09  Bernath2009
   2 22.5   2  -1     2 21.5   2  -1     702.146900     702.148209       0.010000       0.000186             0.13  Bernath2009
   2 23.5   1   1     2 22.5   1   1     702.703900     702.695230       0.010000       0.001234             0.87  Bernath2009
   2 23.5   1  -1     2 22.5   1  -1     703.783600     703.773963       0.010000       0.001369             0.96  Bernath2009
   2 23.5   2   1     2 22.5   2   1     726.258700     726.248560       0.012324       0.001396             0.82  Bernath2009
   2 23.5   2  -1     2 22.5   2  -1     725.315700     725.318173       0.010000       0.000341             0.25  Bernath2009
   2 24.5   1   1     2 23.5   1   1     725.815900     725.808454       0.010000       0.001026             0.74  Bernath2009
   2 24.5   1  -1     2 23.5   1  -1     726.889500     726.882811       0.010000       0.000920             0.67  Bernath2009
   2 24.5   2   1     2 23.5   2   1     748.541100     748.534394       0.010000       0.000896             0.67  Bernath2009
   2 24.5   2  -1     2 23.5   2  -1     747.603500     747.607543       0.010000       0.000541             0.40  Bernath2009
   2 25.5   1   1     2 24.5   1   1     748.053800     748.048122       0.010000       0.000759             0.57  Bernath2009
   2 25.5   1  -1     2 24.5   1  -1     749.115200     749.113280       0.010000       0.000256             0.19  Bernath2009
   2 25.5   2   1     2 24.5   2   1     769.913200     769.910996       0.010000       0.000286             0.22  Bernath2009
   2 25.5   2  -1     2 24.5   2  -1     768.986900     768.992322       0.010000       0.000705             0.54  Bernath2009
   2 26.5   1   1     2 25.5   1   1     769.393300     769.389237       0.010000       0.000528             0.41  Bernath2009
   2 26.5   1  -1     2 25.5   1  -1     770.437200     770.440365       0.010000       0.000411             0.32  Bernath2009
   2 26.5   2   1     2 25.5   2   1     790.353100     790.355126       0.010000       0.000256             0.20  Bernath2009
   2 26.5   2  -1     2 25.5   2  -1     789.441800     789.449272       0.010000       0.000947             0.75  Bernath2009
   2 27.5   1   1     2 26.5   1   1     789.814000     789.807729       0.020000       0.000794             0.31  Bernath2009
   2 27.5   1  -1     2 26.5   1  -1     790.830900     790.839996       0.010000       0.001150             0.91  Bernath2009
   2 27.5   2   1     2 26.5   2   1     809.835500     809.844233       0.010000       0.001078             0.87  Bernath2009
   2 27.5   2  -1     2 26.5   2  -1     808.945800     808.955832       0.010000       0.001240             1.00  Bernath2009
   2 28.5   1   1     2 27.5   1   1     809.282900     809.280348       0.010000       0.000315             0.26  Bernath2009
   2 28.5   1  -1     2 27.5   1  -1     810.274100     810.288930       0.010000       0.001830             1.48  Bernath2009
   2 28.5   2   1     2 27.5   2   1     828.342200     828.356352       0.010000       0.001708             1.42  Bernath2009
   2 28.5   2  -1     2 27.5   2  -1     827.477800     827.490022       0.010000       0.001477             1.22  Bernath2009
   2 29.5   1   1     2 28.5   1   1     827.783700     827.784535       0.010000       0.000101             0.08  Bernath2009
   2 29.5   1  -1     2 28.5   1  -1     828.742300     828.764617       0.010000       0.002693             2.23  Bernath2009
   2 29.5   2  -1     2 28.5   2  -1     845.014800     845.030320       0.010000       0.001837             1.55  Bernath2009
   2 30.5   1   1     2 29.5   1   1     845.295700     845.298281       0.010000       0.000305             0.26  Bernath2009
   2 30.5   1  -1     2 29.5   1  -1     846.215200     846.245062       0.010000       0.003529             2.99  Bernath2009
   2 30.5   2   1     2 29.5   2   1     862.336700     862.363912       0.010000       0.003156             2.72  Bernath2009
   2 30.5   2  -1     2 29.5   2  -1     861.538400     861.555506       0.010000       0.001986             1.71  Bernath2009
   2 31.5   1   1     2 30.5   1   1     861.793800     861.799957       0.010000       0.000714             0.62  Bernath2009
   2 31.5   1  -1     2 30.5   1  -1     862.670000     862.708649       0.010000       0.004480             3.86  Bernath2009
   2 31.5   2   1     2 30.5   2   1     877.782500     877.817074       0.010000       0.003939             3.46  Bernath2009
   2 31.5   2  -1     2 30.5   2  -1     877.023000     877.044481       0.010000       0.002449             2.15  Bernath2009
   2 32.5   1   1     2 31.5   1   1     877.260800     877.268114       0.010000       0.000834             0.73  Bernath2009
   2 32.5   1  -1     2 31.5   1  -1     878.086500     878.133940       0.010000       0.005403             4.74  Bernath2009
   2 32.5   2   1     2 31.5   2   1     892.165300     892.208276       0.010000       0.004817             4.30  Bernath2009
   2 32.5   2  -1     2 31.5   2  -1     891.451900     891.476038       0.010000       0.002708             2.41  Bernath2009
   2 33.5   1   1     2 32.5   1   1     891.670300     891.681252       0.010000       0.001228             1.10  Bernath2009
   2 33.5   1  -1     2 32.5   1  -1     892.442800     892.499439       0.010000       0.006347             5.66  Bernath2009
   2 33.5   2   1     2 32.5   2   1     905.464000     905.515947       0.010000       0.005737             5.19  Bernath2009
   2 33.5   2  -1     2 32.5   2  -1     904.798100     904.828599       0.020000       0.003371             1.52  Bernath2009
   2 34.5   1   1     2 33.5   1   1     905.003200     905.017538       0.010000       0.001584             1.43  Bernath2009
   2 34.5   1  -1     2 33.5   1  -1     905.715900     905.783313       0.010000       0.007443             6.74  Bernath2009
   2 34.5   2   1     2 33.5   2   1     917.657000     917.717805       0.010000       0.006626             6.08  Bernath2009
   2 34.5   2  -1     2 33.5   2  -1     917.045500     917.079879       0.050000       0.003749             0.69  Bernath2009
   2 35.5   1   1     2 34.5   1   1     917.238500     917.254478       0.010000       0.001742             1.60  Bernath2009
   2 35.5   1  -1     2 34.5   1  -1     917.885100     917.963049       0.010000       0.008492             7.79  Bernath2009
   2 35.5   2   1     2 34.5   2   1     928.720800     928.790450       0.010000       0.007500             6.97  Bernath2009
   2 35.5   2  -1     2 34.5   2  -1     928.171800     928.206493       0.010000       0.003738             3.47  Bernath2009
   2 36.5   1   1     2 35.5   1   1     928.349000     928.368506       0.010000       0.002101             1.95  Bernath2009
   2 36.5   1  -1     2 35.5   1  -1     928.925500     929.015046       0.010000       0.009640             8.95  Bernath2009
   2 36.5   2   1     2 35.5   2   1     938.626000     938.708866       0.020000       0.008828             4.14  Bernath2009
   2 36.5   2  -1     2 35.5   2  -1     938.142400     938.183455       0.040000       0.004376             1.03  Bernath2009
   2 37.5   1   1     2 36.5   1   1     938.311400     938.334488       0.010000       0.002461             2.31  Bernath2009
   2 37.5   1  -1     2 36.5   1  -1     938.810800     938.914111       0.010000       0.011005            10.33  Bernath2009
   2 37.5   2   1     2 36.5   2   1     947.355200     947.445794       0.010000       0.009563             9.06  Bernath2009
   2 37.5   2  -1     2 36.5   2  -1     946.945100     946.983570       0.020000       0.004063             1.92  Bernath2009
   2 38.5   1   1     2 37.5   1   1     947.099800     947.125104       0.010000       0.002672             2.53  Bernath2009
   2 38.5   1  -1     2 37.5   1  -1     947.514900     947.632835       0.010000       0.012447            11.79  Bernath2009
   2 38.5   2   1     2 37.5   2   1     954.867200     954.970954       0.010000       0.010866            10.38  Bernath2009
   2 38.5   2  -1     2 37.5   2  -1     954.535300     954.576651       0.020000       0.004332             2.07  Bernath2009
   2 39.5   1   1     2 38.5   1   1     954.681900     954.710075       0.010000       0.002951             2.82  Bernath2009
   2 39.5   1  -1     2 38.5   1  -1     955.007300     955.140799       0.010000       0.013979            13.35  Bernath2009
   2 39.5   2   1     2 38.5   2   1     961.130600     961.250031       0.010000       0.012426            11.94  Bernath2009
   2 39.5   2  -1     2 38.5   2  -1     960.880400     960.928527       0.010000       0.005009             4.81  Bernath2009
   2 40.5   1   1     2 39.5   1   1     961.021000     961.055158       0.010000       0.003554             3.42  Bernath2009
   2 40.5   1  -1     2 39.5   1  -1     961.252300     961.403574       0.010000       0.015737            15.13  Bernath2009
   2 40.5   2   1     2 39.5   2   1     966.110100     966.243368       0.010000       0.013794            13.33  Bernath2009
   2 40.5   2  -1     2 39.5   2  -1     965.950400     965.999748       0.010000       0.005109             4.93  Bernath2009
   2 41.5   1   1     2 40.5   1   1     966.085400     966.120863       0.020000       0.003671             1.77  Bernath2009
   2 41.5   1  -1     2 40.5   1  -1     966.209100     966.381400       0.010000       0.017833            17.23  Bernath2009
   3  0.5   2   1     0  0.5   2  -1   10212.177400   10212.102916       0.100000       0.000729             0.74  Bernath2009
   3  0.5   2   1     0  1.5   2   1   10151.107300   10151.059891       0.100000       0.000467             0.47  Bernath2009
   3  0.5   2  -1     0  1.5   2  -1   10151.107300   10150.939695       0.500000       0.001651             0.34  Bernath2009
   3  1.5   2   1     0  0.5   2   1   10266.128300   10266.038582       0.100000       0.000874             0.90  Bernath2009
   3  1.5   2  -1     0  0.5   2  -1   10266.128300   10266.118449       0.500000       0.000096             0.02  Bernath2009
   3  1.5   1   1     0  1.5   1  -1   10210.523900   10210.549059       0.200000       0.000246             0.13  Bernath2009
   3  1.5   1  -1     0  1.5   1   1   10210.611900   10210.645699       0.100000       0.000331             0.34  Bernath2009
   3  1.5   2   1     0  1.5   2  -1   10204.591900   10204.578781       0.500000       0.000129             0.03  Bernath2009
   3  1.5   2  -1     0  1.5   2   1   10205.189200   10205.075424       0.500000       0.001115             0.23  Bernath2009
   3  1.5   1   1     0  2.5   1   1   10126.818400   10126.877078       0.100000       0.000579             0.59  Bernath2009
   3  1.5   1  -1     0  2.5   1  -1   10126.665500   10126.723888       0.100000       0.000577             0.58  Bernath2009
   3  1.5   2   1     0  2.5   2   1   10103.594000   10103.561283       0.200000       0.000324             0.16  Bernath2009
   3  1.5   2  -1     0  2.5   2  -1   10103.594000   10103.522784       0.200000       0.000705             0.36  Bernath2009
   3  2.5   1   1     0  1.5   1   1   10285.352200   10285.426554       0.100000       0.000723             0.74  Bernath2009
   3  2.5   1  -1     0  1.5   1  -1   10285.453000   10285.528875       0.100000       0.000738             0.76  Bernath2009
   3  2.5   2   1     0  1.5   2   1   10294.024900   10293.967971       0.100000       0.000553             0.57  Bernath2009
   3  2.5   2  -1     0  1.5   2  -1   10294.024900   10293.970909       0.100000       0.000524             0.54  Bernath2009
   3  2.5   1   1     0  2.5   1  -1   10201.446300   10201.504744       0.100000       0.000573             0.58  Bernath2009
   3  2.5   1  -1     0  2.5   1   1   10201.197600   10201.856895       5.000000       0.006463             0.13  Bernath2009
   3  2.5   1   1     0  3.5   1   1   10083.446600   10083.488301       0.100000       0.000414             0.42  Bernath2009
   3  2.5   1  -1     0  3.5   1  -1   10083.155200   10083.208706       0.100000       0.000531             0.54  Bernath2009
   3  2.5   2   1     0  3.5   2   1   10052.284800   10052.186638       0.200000       0.000977             0.49  Bernath2009
   3  2.5   2  -1     0  3.5   2  -1   10052.284800   10052.257055       0.200000       0.000276             0.14  Bernath2009
   3  3.5   1   1     0  2.5   1   1   10307.087800   10307.123129       0.100000       0.000343             0.35  Bernath2009
   3  3.5   1  -1     0  2.5   1  -1   10307.206300   10307.280854       0.200000       0.000723             0.37  Bernath2009
   3  3.5   2   1     0  2.5   2   1   10316.569500   10316.527162       0.100000       0.000410             0.42  Bernath2009
   3  3.5   2  -1     0  2.5   2  -1   10316.569500   10316.457566       0.300000       0.001085             0.37  Bernath2009
   3  3.5   1   1     0  4.5   1   1   10035.684800   10035.716447       0.100000       0.000315             0.32  Bernath2009
   3  3.5   1  -1     0  4.5   1  -1   10035.248300   10035.297053       0.100000       0.000486             0.49  Bernath2009
   3  3.5   2   1     0  4.5   2   1    9997.169300    9997.107776       0.100000       0.000615             0.62  Bernath2009
   3  3.5   2  -1     0  4.5   2  -1    9997.359000    9997.300426       0.100000       0.000586             0.59  Bernath2009
   3  4.5   1   1     0  3.5   1   1   10325.262500   10325.290718       0.100000       0.000273             0.28  Bernath2009
   3  4.5   1  -1     0  3.5   1  -1   10325.460200   10325.489258       0.100000       0.000281             0.29  Bernath2009
   3  4.5   2   1     0  3.5   2   1   10333.986100   10333.907098       0.100000       0.000764             0.79  Bernath2009
   3  4.5   2  -1     0  3.5   2  -1   10333.842600   10333.779589       0.100000       0.000610             0.63  Bernath2009
   3  4.5   1   1     0  5.5   1   1    9983.596200    9983.614317       0.100000       0.000181             0.18  Bernath2009
   3  4.5   1  -1     0  5.5   1  -1    9983.110300    9983.048796       1.000000       0.000616             0.06  Bernath2009
   3  4.5   2   1     0  5.5   2   1    9938.440000    9938.379048       0.100000       0.000613             0.61  Bernath2009
   3  4.5   2  -1     0  5.5   2  -1    9938.761000    9938.700180       0.100000       0.000612             0.61  Bernath2009
   3  5.5   1   1     0  4.5   1   1   10339.633400   10339.660257       0.100000       0.000260             0.27  Bernath2009
   3  5.5   1  -1     0  4.5   1  -1   10339.859100   10339.882666       0.100000       0.000228             0.24  Bernath2009
   3  5.5   2   1     0  4.5   2   1   10346.362800   10346.308871       0.100000       0.000521             0.54  Bernath2009
   3  5.5   2  -1     0  4.5   2  -1   10346.198400   10346.140413       0.100000       0.000560             0.58  Bernath2009
   3  5.5   1   1     0  6.5   1   1    9927.270100    9927.284441       0.100000       0.000144             0.14  Bernath2009
   3  5.5   1  -1     0  6.5   1  -1    9926.528000    9926.568937       0.100000       0.000412             0.41  Bernath2009
   3  5.5   2   1     0  6.5   2   1    9876.067800    9876.008919       0.100000       0.000596             0.59  Bernath2009
   3  5.5   2  -1     0  6.5   2  -1    9876.525300    9876.462311       0.100000       0.000638             0.63  Bernath2009
   3  6.5   1   1     0  5.5   1   1   10349.996600   10350.015685       0.100000       0.000184             0.19  Bernath2009
   3  6.5   1  -1     0  5.5   1  -1   10350.207400   10350.245706       0.100000       0.000370             0.38  Bernath2009
   3  6.5   2   1     0  5.5   2   1   10353.951700   10353.886095       0.100000       0.000634             0.66  Bernath2009
   3  6.5   2  -1     0  5.5   2  -1   10353.746000   10353.692949       0.100000       0.000512             0.53  Bernath2009
   3  6.5   1   1     0  7.5   1   1    9866.847700    9866.839349       0.100000       0.000085             0.08  Bernath2009
   3  6.5   1  -1     0  7.5   1  -1    9865.927300    9865.970377       0.100000       0.000437             0.43  Bernath2009
   3  6.5   2   1     0  7.5   2   1    9810.052900    9809.999380       0.100000       0.000546             0.54  Bernath2009
   3  6.5   2  -1     0  7.5   2  -1    9810.652000    9810.588437       0.100000       0.000648             0.64  Bernath2009
   3  7.5   1   1     0  6.5   1   1   10356.191200   10356.199237       0.100000       0.000078             0.08  Bernath2009
   3  7.5   1  -1     0  6.5   1  -1   10356.398100   10356.421834       0.100000       0.000229             0.24  Bernath2009
   3  7.5   2   1     0  6.5   2   1   10356.803100   10356.739641       0.100000       0.000613             0.63  Bernath2009
   3  7.5   2  -1     0  6.5   2  -1   10356.594300   10356.536831       0.100000       0.000555             0.57  Bernath2009
   3  7.5   1   1     0  8.5   1   1    9802.403300    9802.386244       0.100000       0.000174             0.17  Bernath2009
   3  7.5   1  -1     0  8.5   1  -1    9801.325000    9801.359989       0.100000       0.000357             0.35  Bernath2009
   3  7.5   2   1     0  8.5   2   1    9740.416400    9740.360929       0.100000       0.000569             0.55  Bernath2009
   3  7.5   2  -1     0  8.5   2  -1    9741.158300    9741.089389       0.100000       0.000707             0.69  Bernath2009
   3  8.5   1   1     0  7.5   1   1   10358.110200   10358.098989       0.100000       0.000108             0.11  Bernath2009
   3  8.5   1  -1     0  7.5   1  -1   10358.275400   10358.300084       0.100000       0.000238             0.25  Bernath2009
   3  8.5   2   1     0  7.5   2   1   10354.998800   10354.930092       0.100000       0.000664             0.69  Bernath2009
   3  8.5   2  -1     0  7.5   2  -1   10354.812300   10354.731667       0.200000       0.000779             0.40  Bernath2009
   3  8.5   1   1     0  9.5   1   1    9734.050300    9734.023442       0.100000       0.000276             0.27  Bernath2009
   3  8.5   1  -1     0  9.5   1  -1    9732.800100    9732.835655       0.100000       0.000365             0.36  Bernath2009
   3  8.5   2   1     0  9.5   2   1    9667.170900    9667.115773       0.100000       0.000570             0.55  Bernath2009
   3  8.5   2  -1     0  9.5   2  -1    9668.068700    9667.987805       0.100000       0.000837             0.81  Bernath2009
   3  9.5   1   1     0  8.5   1   1   10355.653000   10355.635217       0.100000       0.000172             0.18  Bernath2009
   3  9.5   1  -1     0  8.5   1  -1   10355.747600   10355.801326       0.200000       0.000519             0.27  Bernath2009
   3  9.5   2   1     0  8.5   2   1   10348.545900   10348.491331       0.100000       0.000527             0.55  Bernath2009
   3  9.5   2  -1     0  8.5   2  -1   10348.380400   10348.310731       0.100000       0.000673             0.70  Bernath2009
   3  9.5   1   1     0 10.5   1   1    9661.881700    9661.841102       0.100000       0.000420             0.41  Bernath2009
   3  9.5   1  -1     0 10.5   1  -1    9660.455000    9660.487192       0.100000       0.000333             0.32  Bernath2009
   3  9.5   2   1     0 10.5   2   1    9590.350400    9590.296702       0.100000       0.000560             0.54  Bernath2009
   3  9.5   2  -1     0 10.5   2  -1    9591.399300    9591.316822       0.100000       0.000860             0.82  Bernath2009
   3 10.5   1   1     0  9.5   1   1   10348.833300   10348.750100       0.300000       0.000804             0.28  Bernath2009
   3 10.5   1  -1     0  9.5   1  -1   10348.833300   10348.868047       0.100000       0.000336             0.35  Bernath2009
   3 10.5   2   1     0  9.5   2   1   10337.459700   10337.440764       0.300000       0.000183             0.06  Bernath2009
   3 10.5   2  -1     0  9.5   2  -1   10337.338800   10337.291097       0.100000       0.000461             0.48  Bernath2009
   3 10.5   1   1     0 11.5   1   1    9585.977400    9585.923007       0.100000       0.000567             0.54  Bernath2009
   3 10.5   1  -1     0 11.5   1  -1    9584.368700    9584.398162       0.100000       0.000307             0.29  Bernath2009
   3 10.5   2   1     0 11.5   2   1    9510.000400    9509.944905       0.100000       0.000584             0.55  Bernath2009
   3 10.5   2  -1     0 11.5   2  -1    9511.209200    9511.117851       0.100000       0.000960             0.91  Bernath2009
   3 11.5   1   1     0 10.5   1   1   10337.459700   10337.400784       0.100000       0.000570             0.59  Bernath2009
   3 11.5   1  -1     0 10.5   1  -1   10337.459700   10337.457520       0.100000       0.000021             0.02  Bernath2009
   3 11.5   2   1     0 10.5   2   1   10321.863600   10321.786118       0.100000       0.000751             0.77  Bernath2009
   3 11.5   2  -1     0 10.5   2  -1   10321.710000   10321.680345       0.200000       0.000287             0.15  Bernath2009
   3 11.5   1   1     0 12.5   1   1    9506.417100    9506.348229       0.100000       0.000724             0.69  Bernath2009
   3 11.5   1  -1     0 12.5   1  -1    9504.623300    9504.647527       0.100000       0.000255             0.24  Bernath2009
   3 11.5   2   1     0 12.5   2   1    9426.165600    9426.107865       0.100000       0.000613             0.58  Bernath2009
   3 11.5   2  -1     0 12.5   2  -1    9427.536900    9427.438485       0.100000       0.001044             0.98  Bernath2009
   3 12.5   1   1     0 11.5   1   1   10321.571000   10321.554922       0.200000       0.000156             0.08  Bernath2009
   3 12.5   1  -1     0 11.5   1  -1   10321.538700   10321.537412       0.100000       0.000012             0.01  Bernath2009
   3 12.5   2   1     0 11.5   2   1   10301.595900   10301.529729       0.100000       0.000642             0.66  Bernath2009
   3 12.5   2  -1     0 11.5   2  -1   10301.595900   10301.480775       0.200000       0.001118             0.58  Bernath2009
   3 12.5   1   1     0 13.5   1   1    9423.273300    9423.192415       0.100000       0.000858             0.81  Bernath2009
   3 12.5   1  -1     0 13.5   1  -1    9421.285000    9421.310905       0.100000       0.000275             0.26  Bernath2009
   3 12.5   2   1     0 13.5   2   1    9338.897400    9338.837618       0.100000       0.000640             0.60  Bernath2009
   3 12.5   2  -1     0 13.5   2  -1    9340.436100    9340.330789       0.100000       0.001127             1.05  Bernath2009
   3 13.5   1   1     0 12.5   1   1   10301.215700   10301.187800       0.200000       0.000271             0.14  Bernath2009
   3 13.5   1  -1     0 12.5   1  -1   10301.078300   10301.082959       0.100000       0.000045             0.05  Bernath2009
   3 13.5   2   1     0 12.5   2   1   10276.785300   10276.671194       0.200000       0.001110             0.57  Bernath2009
   3 13.5   1   1     0 14.5   1   1    9336.624000    9336.528665       0.020000       0.001021             4.77  Bernath2009
   3 13.5   1  -1     0 14.5   1  -1    9334.434900    9334.461424       0.100000       0.000284             0.27  Bernath2009
   3 13.5   2   1     0 14.5   2   1    9248.253000    9248.189386       0.100000       0.000688             0.64  Bernath2009
   3 13.5   2  -1     0 14.5   2  -1    9249.960800    9249.849959       0.100000       0.001198             1.11  Bernath2009
   3 14.5   1   1     0 13.5   1   1   10276.368200   10276.280457       0.200000       0.000854             0.44  Bernath2009
   3 14.5   1  -1     0 13.5   1  -1   10276.040600   10276.075122       0.300000       0.000336             0.12  Bernath2009
   3 14.5   2   1     0 13.5   2   1   10247.286800   10247.208970       0.100000       0.000760             0.78  Bernath2009
   3 14.5   1   1     0 15.5   1   1    9246.535100    9246.428097       0.100000       0.001157             1.07  Bernath2009
   3 14.5   1  -1     0 15.5   1  -1    9244.146200    9244.170261       0.100000       0.000260             0.24  Bernath2009
   3 14.5   2   1     0 15.5   2   1    9154.286800    9154.220502       0.100000       0.000724             0.66  Bernath2009
   3 14.5   2  -1     0 15.5   2  -1    9156.173300    9156.053265       0.100000       0.001311             1.20  Bernath2009
   3 15.5   1   1     0 16.5   1   1    9153.079500    9152.960157       0.100000       0.001304             1.19  Bernath2009
   3 15.5   1  -1     0 16.5   1  -1    9150.483700    9150.506946       0.100000       0.000254             0.23  Bernath2009
   3 15.5   2   1     0 16.5   2   1    9057.060600    9056.989548       0.100000       0.000784             0.71  Bernath2009
   3 15.5   2  -1     0 16.5   2  -1    9059.131800    9058.999204       0.100000       0.001464             1.33  Bernath2009
   3 16.5   1   1     0 17.5   1   1    9056.320400    9056.192765       0.100000       0.001409             1.28  Bernath2009
   3 16.5   1  -1     0 17.5   1  -1    9053.518000    9053.539486       0.100000       0.000237             0.21  Bernath2009
   3 16.5   2   1     0 17.5   2   1    8956.633600    8956.555643       0.100000       0.000870             0.78  Bernath2009
   3 16.5   2  -1     0 17.5   2  -1    8958.880200    8958.746802       0.100000       0.001489             1.33  Bernath2009
   3 17.5   1   1     0 18.5   1   1    8956.311000    8956.192308       0.100000       0.001325             1.19  Bernath2009
   3 17.5   1  -1     0 18.5   1  -1    8953.307200    8953.334358       0.100000       0.000303             0.27  Bernath2009
   3 17.5   2   1     0 18.5   2   1    8853.034900    8852.977820       0.100000       0.000645             0.57  Bernath2009
   3 17.5   2  -1     0 18.5   2  -1    8855.498700    8855.354994       0.100000       0.001623             1.44  Bernath2009
   3 18.5   1   1     0 19.5   1   1    8853.179400    8853.023541       0.100000       0.001760             1.56  Bernath2009
   3 18.5   1  -1     0 19.5   1  -1    8849.933900    8849.956404       0.100000       0.000254             0.23  Bernath2009
   3 18.5   2   1     0 19.5   2   1    8746.290800    8746.314470       0.500000       0.000271             0.05  Bernath2009
   3 18.5   2  -1     0 19.5   2  -1    8749.025300    8748.882079       0.100000       0.001637             1.43  Bernath2009
   3 19.5   1   1     0 20.5   1   1    8746.783900    8746.749408       0.500000       0.000394             0.07  Bernath2009
   3 19.5   1  -1     0 20.5   1  -1    8743.435000    8743.468639       0.100000       0.000385             0.34  Bernath2009
   3 19.5   2   1     0 20.5   2   1    8636.640100    8636.622809       0.300000       0.000200             0.06  Bernath2009
   3 19.5   2  -1     0 20.5   2  -1    8639.560200    8639.385187       0.300000       0.002026             0.58  Bernath2009
   3 20.5   1   1     0 21.5   1   1    8637.584200    8637.430788       0.100000       0.001776             1.53  Bernath2009
   3 20.5   1  -1     0 21.5   1  -1    8633.894500    8633.932003       0.100000       0.000434             0.38  Bernath2009
   3 20.5   2   1     0 21.5   2   1    8523.980600    8523.958365       0.300000       0.000261             0.07  Bernath2009
   3  0.5   2   1     1  0.5   2  -1    6643.110700    6642.852577       0.010000       0.003886            25.81  Bernath2009
   3  0.5   2  -1     1  0.5   2   1    6643.398500    6643.143456       0.010000       0.003839            25.50  Bernath2009
   3  0.5   2   1     1  1.5   2   1    6584.576000    6584.319109       0.010000       0.003901            25.69  Bernath2009
   3  0.5   2  -1     1  1.5   2  -1    6584.460900    6584.206400       0.010000       0.003865            25.45  Bernath2009
   3  1.5   2   1     1  0.5   2   1    6697.088400    6696.782543       0.500000       0.004567             0.61  Bernath2009
   3  1.5   2  -1     1  0.5   2  -1    6697.120300    6696.868110       0.010000       0.003766            25.22  Bernath2009
   3  1.5   1   1     1  1.5   1  -1    6642.022800    6641.802385       0.010000       0.003318            22.04  Bernath2009
   3  1.5   1  -1     1  1.5   1   1    6642.117300    6641.895111       0.010000       0.003345            22.22  Bernath2009
   3  1.5   2   1     1  1.5   2  -1    6638.104800    6637.845487       0.010000       0.003906            25.93  Bernath2009
   3  1.5   2  -1     1  1.5   2   1    6638.584300    6638.334642       0.010000       0.003761            24.97  Bernath2009
   3  1.5   1   1     1  2.5   1   1    6561.341100    6561.124611       0.010000       0.003299            21.65  Bernath2009
   3  1.5   1  -1     1  2.5   1  -1    6561.197600    6560.984673       0.010000       0.003245            21.29  Bernath2009
   3  1.5   2   1     1  2.5   2   1    6541.188300    6540.932361       0.010000       0.003913            25.59  Bernath2009
   3  1.5   2  -1     1  2.5   2  -1    6541.152000    6540.897713       0.020000       0.003887            12.71  Bernath2009
   3  2.5   1   1     1  1.5   1   1    6716.902000    6716.675967       0.010000       0.003365            22.60  Bernath2009
   3  2.5   1  -1     1  1.5   1  -1    6717.009300    6716.782202       0.010000       0.003381            22.71  Bernath2009
   3  2.5   2   1     1  1.5   2   1    6727.488300    6727.227189       0.020000       0.003881            13.06  Bernath2009
   3  2.5   2  -1     1  1.5   2  -1    6727.488300    6727.237615       0.020000       0.003726            12.53  Bernath2009
   3  2.5   1   1     1  2.5   1  -1    6635.982600    6635.765529       0.010000       0.003271            21.71  Bernath2009
   3  2.5   1  -1     1  2.5   1   1    6636.327900    6636.104427       0.010000       0.003367            22.35  Bernath2009
   3  2.5   2   1     1  2.5   2  -1    6630.087600    6629.790261       0.400000       0.004485             0.74  Bernath2009
   3  2.5   2  -1     1  2.5   2   1    6630.565500    6630.324488       0.010000       0.003635            24.10  Bernath2009
   3  2.5   1   1     1  3.5   1   1    6522.264800    6522.049255       0.010000       0.003305            21.55  Bernath2009
   3  2.5   1  -1     1  3.5   1  -1    6522.005500    6521.797206       0.010000       0.003194            20.83  Bernath2009
   3  2.5   2   1     1  3.5   2   1    6495.442100    6495.193018       0.010000       0.003835            24.91  Bernath2009
   3  2.5   2  -1     1  3.5   2  -1    6495.504500    6495.258696       0.010000       0.003784            24.58  Bernath2009
   3  3.5   1   1     1  2.5   1   1    6741.596800    6741.370661       0.010000       0.003354            22.61  Bernath2009
   3  3.5   1  -1     1  2.5   1  -1    6741.769000    6741.541639       0.010000       0.003372            22.74  Bernath2009
   3  3.5   2   1     1  2.5   2   1    6754.154900    6753.898239       0.010000       0.003800            25.67  Bernath2009
   3  3.5   2  -1     1  2.5   2  -1    6754.074700    6753.832495       0.010000       0.003586            24.22  Bernath2009
   3  3.5   1   1     1  3.5   1  -1    6627.274700    6627.063440       0.010000       0.003188            21.13  Bernath2009
   3  3.5   1  -1     1  3.5   1   1    6628.051100    6627.825366       0.010000       0.003406            22.57  Bernath2009
   3  3.5   2   1     1  3.5   2  -1    6619.094300    6618.832447       0.010000       0.003956            26.19  Bernath2009
   3  3.5   1   1     1  4.5   1   1    6480.167500    6479.953082       0.010000       0.003309            21.44  Bernath2009
   3  3.5   1  -1     1  4.5   1  -1    6479.782500    6479.579550       0.010000       0.003132            20.30  Bernath2009
   3  3.5   2   1     1  4.5   2   1    6447.460200    6447.219585       0.010000       0.003732            24.06  Bernath2009
   3  3.5   2  -1     1  4.5   2  -1    6447.635900    6447.394887       0.010000       0.003738            24.10  Bernath2009
   3  4.5   1   1     1  3.5   1   1    6764.077300    6763.851672       0.010000       0.003336            22.56  Bernath2009
   3  4.5   1  -1     1  3.5   1  -1    6764.304100    6764.077758       0.010000       0.003346            22.63  Bernath2009
   3  4.5   2   1     1  3.5   2   1    6777.166300    6776.913477       0.010000       0.003731            25.28  Bernath2009
   3  4.5   2  -1     1  3.5   2  -1    6777.017800    6776.781230       0.010000       0.003491            23.66  Bernath2009
   3  4.5   1   1     1  4.5   1  -1    6615.808700    6615.605856       0.010000       0.003066            20.28  Bernath2009
   3  4.5   1  -1     1  4.5   1   1    6617.194800    6616.967401       0.010000       0.003436            22.74  Bernath2009
   3  4.5   1   1     1  5.5   1   1    6435.127400    6434.914279       0.010000       0.003312            21.31  Bernath2009
   3  4.5   1  -1     1  5.5   1  -1    6434.612200    6434.416290       0.010000       0.003045            19.59  Bernath2009
   3  4.5   2   1     1  5.5   2   1    6397.267100    6397.032894       0.020000       0.003661            11.71  Bernath2009
   3  4.5   2  -1     1  5.5   2  -1    6397.554300    6397.320715       0.010000       0.003651            23.36  Bernath2009
   3  5.5   1   1     1  4.5   1   1    6784.121000    6783.896893       0.010000       0.003303            22.41  Bernath2009
   3  5.5   1  -1     1  4.5   1  -1    6784.387100    6784.165163       0.010000       0.003271            22.19  Bernath2009
   3  5.5   2   1     1  4.5   2   1    6796.668900    6796.420680       0.010000       0.003652            24.82  Bernath2009
   3  5.5   2  -1     1  4.5   2  -1    6796.465200    6796.234874       0.010000       0.003389            23.03  Bernath2009
   3  5.5   1   1     1  5.5   1  -1    6601.537300    6601.345782       0.010000       0.002901            19.15  Bernath2009
   3  5.5   1  -1     1  5.5   1   1    6603.705700    6603.473586       0.010000       0.003515            23.21  Bernath2009
   3  5.5   1   1     1  6.5   1   1    6387.256700    6387.046106       0.010000       0.003297            21.06  Bernath2009
   3  5.5   1  -1     1  6.5   1  -1    6386.610500    6386.422827       0.010000       0.002939            18.77  Bernath2009
   3  5.5   2   1     1  6.5   2   1    6344.841800    6344.620798       0.010000       0.003483            22.10  Bernath2009
   3  5.5   2  -1     1  6.5   2  -1    6345.247800    6345.021897       0.010000       0.003560            22.59  Bernath2009
   3  6.5   1   1     1  5.5   1   1    6801.537300    6801.315647       0.010000       0.003259            22.17  Bernath2009
   3  6.5   1  -1     1  5.5   1  -1    6801.830000    6801.613200       0.010000       0.003187            21.68  Bernath2009
   3  6.5   2   1     1  5.5   2   1    6812.781600    6812.539941       0.010000       0.003547            24.17  Bernath2009
   3  6.5   2  -1     1  5.5   2  -1    6812.536700    6812.313484       0.010000       0.003277            22.32  Bernath2009
   3  6.5   1  -1     1  6.5   1   1    6587.549300    6587.313524       0.010000       0.003579            23.58  Bernath2009
   3  6.5   1   1     1  7.5   1   1    6336.670100    6336.463217       0.010000       0.003265            20.69  Bernath2009
   3  6.5   1  -1     1  7.5   1  -1    6335.891500    6335.714053       0.010000       0.002801            17.74  Bernath2009
   3  6.5   2   1     1  7.5   2   1    6290.179300    6289.971579       0.010000       0.003302            20.77  Bernath2009
   3  6.5   2  -1     1  7.5   2  -1    6290.703400    6290.486475       0.010000       0.003448            21.69  Bernath2009
   3  7.5   1   1     1  6.5   1   1    6816.178900    6815.960903       0.010000       0.003198            21.80  Bernath2009
   3  7.5   1  -1     1  6.5   1  -1    6816.485000    6816.275724       0.010000       0.003070            20.93  Bernath2009
   3  7.5   2   1     1  6.5   2   1    6825.584900    6825.351520       0.010000       0.003419            23.34  Bernath2009
   3  7.5   2  -1     1  6.5   2  -1    6825.311200    6825.096417       0.010000       0.003147            21.48  Bernath2009
   3  7.5   1   1     1  7.5   1  -1    6564.524300    6564.361433       0.030000       0.002481             5.43  Bernath2009
   3  7.5   1  -1     1  7.5   1   1    6568.714600    6568.474052       0.010000       0.003662            24.05  Bernath2009
   3  7.5   1   1     1  8.5   1   1    6283.472200    6283.270064       0.010000       0.003217            20.21  Bernath2009
   3  7.5   1  -1     1  8.5   1  -1    6282.559900    6282.394065       0.010000       0.002640            16.58  Bernath2009
   3  7.5   2   1     1  8.5   2   1    6233.279300    6233.085234       0.010000       0.003113            19.41  Bernath2009
   3  7.5   2  -1     1  8.5   2  -1    6233.921500    6233.714805       0.010000       0.003316            20.67  Bernath2009
   3  8.5   1   1     1  7.5   1   1    6827.935500    6827.722856       0.010000       0.003114            21.26  Bernath2009
   3  8.5   1  -1     1  7.5   1  -1    6828.244800    6828.043760       0.010000       0.002944            20.10  Bernath2009
   3  8.5   2   1     1  7.5   2   1    6835.125500    6834.902291       0.010000       0.003266            22.32  Bernath2009
   3  8.5   2  -1     1  7.5   2  -1    6834.838000    6834.629705       0.020000       0.003048            10.41  Bernath2009
   3  8.5   1   1     1  9.5   1   1    6227.754500    6227.559387       0.010000       0.003133            19.51  Bernath2009
   3  8.5   1  -1     1  9.5   1  -1    6226.707200    6226.555178       0.010000       0.002441            15.20  Bernath2009
   3  8.5   2   1     1  9.5   2   1    6174.153100    6173.974682       0.010000       0.002890            17.84  Bernath2009
   3  8.5   2  -1     1  9.5   2  -1    6174.911200    6174.720231       0.020000       0.003093             9.55  Bernath2009
   3  9.5   1   1     1  8.5   1   1    6836.679000    6836.519037       0.500000       0.002340             0.32  Bernath2009
   3  9.5   1  -1     1  8.5   1  -1    6837.024800    6836.835402       0.010000       0.002770            18.94  Bernath2009
   3  9.5   2   1     1  8.5   2   1    6841.428600    6841.215635       0.010000       0.003113            21.30  Bernath2009
   3  9.5   2  -1     1  8.5   2  -1    6841.127300    6840.936147       0.020000       0.002794             9.56  Bernath2009
   3  9.5   1   1     1 10.5   1   1    6169.600900    6169.414003       0.010000       0.003029            18.69  Bernath2009
   3  9.5   1  -1     1 10.5   1  -1    6168.416800    6168.279888       0.010000       0.002220            13.69  Bernath2009
   3  9.5   2   1     1 10.5   2   1    6112.826300    6112.663641       0.010000       0.002661            16.27  Bernath2009
   3  9.5   2  -1     1 10.5   2  -1    6113.710100    6113.526797       0.010000       0.002998            18.33  Bernath2009
   3 10.5   1   1     1  9.5   1   1    6842.481500    6842.286045       0.020000       0.002856             9.77  Bernath2009
   3 10.5   1  -1     1  9.5   1  -1    6842.763900    6842.587570       0.010000       0.002577            17.63  Bernath2009
   3 10.5   2   1     1  9.5   2   1    6844.499800    6844.299674       0.020000       0.002924            10.01  Bernath2009
   3 10.5   2  -1     1  9.5   2  -1    6844.204400    6844.023523       0.010000       0.002643            18.09  Bernath2009
   3 10.5   1   1     1 11.5   1   1    6109.084900    6108.909131       0.010000       0.002877            17.58  Bernath2009
   3 10.5   1  -1     1 11.5   1  -1    6107.762600    6107.643216       0.010000       0.001955            11.94  Bernath2009
   3 10.5   2   1     1 11.5   2   1    6049.326400    6049.183960       0.010000       0.002355            14.24  Bernath2009
   3 10.5   2  -1     1 11.5   2  -1    6050.334400    6050.166549       0.010000       0.002774            16.79  Bernath2009
   3 11.5   1   1     1 10.5   1   1    6845.159900    6844.973685       0.020000       0.002720             9.31  Bernath2009
   3 11.5   1  -1     1 10.5   1  -1    6845.411300    6845.250215       0.010000       0.002353            16.11  Bernath2009
   3 11.5   2   1     1 10.5   2   1    6844.332700    6844.153058       0.010000       0.002625            17.96  Bernath2009
   3 11.5   2  -1     1 10.5   2  -1    6844.054300    6843.890320       0.040000       0.002396             4.10  Bernath2009
   3 11.5   1   1     1 12.5   1   1    6046.278600    6046.114353       0.010000       0.002716            16.42  Bernath2009
   3 11.5   1  -1     1 12.5   1  -1    6044.814200    6044.714654       0.010000       0.001647             9.95  Bernath2009
   3 11.5   2   1     1 12.5   2   1    5983.695800    5983.573290       0.010000       0.002047            12.25  Bernath2009
   3 11.5   2  -1     1 12.5   2  -1    5984.826600    5984.677236       0.010000       0.002496            14.94  Bernath2009
   3 12.5   1   1     1 11.5   1   1    6844.721500    6844.541046       0.020000       0.002636             9.02  Bernath2009
   3 12.5   1  -1     1 11.5   1  -1    6844.925000    6844.782466       0.010000       0.002082            14.25  Bernath2009
   3 12.5   2   1     1 11.5   2   1    6840.934900    6840.768784       0.020000       0.002428             8.31  Bernath2009
   3 12.5   2  -1     1 11.5   2  -1    6840.681200    6840.529474       0.010000       0.002218            15.17  Bernath2009
   3 12.5   1   1     1 13.5   1   1    5981.245800    5981.095064       0.010000       0.002520            15.07  Bernath2009
   3 12.5   1  -1     1 13.5   1  -1    5979.637700    5979.559582       0.010000       0.001306             7.81  Bernath2009
   3 12.5   2   1     1 13.5   2   1    5915.971700    5915.873272       0.010000       0.001664             9.84  Bernath2009
   3 12.5   2  -1     1 13.5   2  -1    5917.230400    5917.100512       0.010000       0.002195            12.99  Bernath2009
   3 13.5   1   1     1 12.5   1   1    6841.125000    6840.953924       0.050000       0.002501             3.42  Bernath2009
   3 13.5   1  -1     1 12.5   1  -1    6841.219700    6841.150086       0.500000       0.001018             0.14  Bernath2009
   3 13.5   2   1     1 12.5   2   1    6834.318000    6834.136620       0.300000       0.002654             0.60  Bernath2009
   3 13.5   2  -1     1 12.5   2  -1    6834.069800    6833.930759       0.030000       0.002035             4.63  Bernath2009
   3 13.5   1   1     1 14.5   1   1    5914.046900    5913.913450       0.010000       0.002256            13.34  Bernath2009
   3 13.5   1  -1     1 14.5   1  -1    5912.294300    5912.240224       0.010000       0.000915             5.41  Bernath2009
   3 13.5   2   1     1 14.5   2   1    5846.202500    5846.128147       0.010000       0.001272             7.44  Bernath2009
   3 13.5   2  -1     1 14.5   2  -1    5847.589800    5847.480585       0.010000       0.001868            10.92  Bernath2009
   3 14.5   1   1     1 13.5   1   1    6834.410700    6834.183106       1.000000       0.003330             0.23  Bernath2009
   3 14.5   1  -1     1 13.5   1  -1    6834.410700    6834.323799       0.100000       0.001272             0.87  Bernath2009
   3 14.5   2   1     1 13.5   2   1    6824.483200    6824.244624       1.000000       0.003496             0.24  Bernath2009
   3 14.5   2  -1     1 13.5   2  -1    6824.219000    6824.082278       0.200000       0.002003             0.68  Bernath2009
   3 14.5   1   1     1 15.5   1   1    5844.743900    5844.629131       0.010000       0.001964            11.48  Bernath2009
   3 14.5   1  -1     1 15.5   1  -1    5842.845900    5842.816269       0.010000       0.000507             2.96  Bernath2009
   3 14.5   2   1     1 15.5   2   1    5774.434400    5774.383712       0.020000       0.000878             2.53  Bernath2009
   3 14.5   2  -1     1 15.5   2  -1    5775.949800    5775.863184       0.010000       0.001500             8.66  Bernath2009
   3 15.5   1   1     1 14.5   1   1    6824.483200    6824.203204       1.000000       0.004103             0.28  Bernath2009
   3 15.5   1  -1     1 14.5   1  -1    6824.483200    6824.278131       1.000000       0.003005             0.21  Bernath2009
   3 15.5   1   1     1 16.5   1   1    5773.386000    5773.299537       0.030000       0.001498             2.88  Bernath2009
   3 15.5   1  -1     1 16.5   1  -1    5771.345900    5771.345232       0.010000       0.000012             0.07  Bernath2009
   3 15.5   2   1     1 16.5   2   1    5700.694700    5700.686507       0.100000       0.000144             0.08  Bernath2009
   3 15.5   2  -1     1 16.5   2  -1    5702.304200    5702.294764       1.000000       0.000165             0.01  Bernath2009
   3 16.5   1   1     1 17.5   1   1    5700.045300    5699.980108       0.020000       0.001144             3.26  Bernath2009
   3 16.5   1  -1     1 17.5   1  -1    5697.853300    5697.882647       0.010000       0.000515             2.93  Bernath2009
   3 16.5   2   1     1 17.5   2   1    5625.074800    5625.083160       0.010000       0.000149             0.84  Bernath2009
   3 16.5   2  -1     1 17.5   2  -1    5626.856500    5626.821860       0.010000       0.000616             3.46  Bernath2009
   3 17.5   1   1     1 18.5   1   1    5624.766000    5624.724361       0.010000       0.000740             4.16  Bernath2009
   3 17.5   1  -1     1 18.5   1  -1    5622.421100    5622.482122       0.010000       0.001085             6.10  Bernath2009
   3 17.5   2   1     1 18.5   2   1    5547.590100    5547.619844       0.100000       0.000536             0.30  Bernath2009
   3 17.5   2  -1     1 18.5   2  -1    5549.493500    5549.490550       0.010000       0.000053             0.30  Bernath2009
   3 18.5   1   1     1 19.5   1   1    5547.590100    5547.583858       0.100000       0.000113             0.06  Bernath2009
   3 18.5   1  -1     1 19.5   1  -1    5545.099900    5545.195307       0.020000       0.001721             4.77  Bernath2009
   3 18.5   2   1     1 19.5   2   1    5468.273800    5468.341803       0.030000       0.001244             2.27  Bernath2009
   3 18.5   2  -1     1 19.5   2  -1    5470.321300    5470.345986       0.020000       0.000451             1.23  Bernath2009
   3 19.5   1   1     1 20.5   1   1    5468.590400    5468.608105       0.020000       0.000324             0.89  Bernath2009
   3 19.5   1  -1     1 20.5   1  -1    5465.945600    5466.071784       0.010000       0.002309            12.62  Bernath2009
   3 19.5   2   1     1 20.5   2   1    5387.269200    5387.292912       1.000000       0.000440             0.02  Bernath2009
   3 19.5   2  -1     1 20.5   2  -1    5389.374600    5389.431964       0.020000       0.001064             2.87  Bernath2009
   3 20.5   1   1     1 21.5   1   1    5387.800000    5387.844387       0.010000       0.000824             4.44  Bernath2009
   3 20.5   1  -1     1 21.5   1  -1    5384.999200    5385.158902       0.010000       0.002966            15.97  Bernath2009
   3  0.5   2   1     2  0.5   2  -1    3239.649300    3239.584335       0.010000       0.002005             6.50  Bernath2009
   3  0.5   2  -1     2  0.5   2   1    3239.928000    3239.869479       0.010000       0.001806             5.85  Bernath2009
   3  0.5   2   1     2  1.5   2   1    3183.576000    3183.515018       0.010000       0.001916             6.10  Bernath2009
   3  0.5   2  -1     2  1.5   2  -1    3183.472900    3183.409940       0.010000       0.001978             6.30  Bernath2009
   3  1.5   2   1     2  0.5   2   1    3293.570500    3293.508566       0.010000       0.001880             6.19  Bernath2009
   3  1.5   2  -1     2  0.5   2  -1    3293.657700    3293.599868       0.010000       0.001756             5.78  Bernath2009
   3  1.5   1   1     2  1.5   1  -1    3239.150800    3239.088429       0.010000       0.001926             6.24  Bernath2009
   3  1.5   1  -1     2  1.5   1   1    3239.242900    3239.177314       0.010000       0.002025             6.56  Bernath2009
   3  1.5   2   1     2  1.5   2  -1    3237.116100    3237.049026       0.010000       0.002072             6.71  Bernath2009
   3  1.5   2  -1     2  1.5   2   1    3237.587200    3237.530551       0.010000       0.001750             5.66  Bernath2009
   3  1.5   1   1     2  2.5   1   1    3161.426600    3161.369169       0.010000       0.001817             5.74  Bernath2009
   3  1.5   1  -1     2  2.5   1  -1    3161.298700    3161.242357       0.010000       0.001782             5.63  Bernath2009
   3  1.5   2   1     2  2.5   2   1    3144.226000    3144.171273       0.050000       0.001741             1.09  Bernath2009
   3  1.5   2  -1     2  2.5   2  -1    3144.208400    3144.140712       0.050000       0.002153             1.35  Bernath2009
   3  2.5   1   1     2  1.5   1   1    3314.027000    3313.958170       0.010000       0.002077             6.88  Bernath2009
   3  2.5   1  -1     2  1.5   1  -1    3314.137500    3314.068245       0.010000       0.002090             6.93  Bernath2009
   3  2.5   2   1     2  1.5   2   1    3326.489800    3326.423098       0.100000       0.002005             0.67  Bernath2009
   3  2.5   2  -1     2  1.5   2  -1    3326.489800    3326.441154       0.030000       0.001462             1.62  Bernath2009
   3  2.5   1   1     2  2.5   1  -1    3236.082000    3236.023213       0.010000       0.001817             5.88  Bernath2009
   3  2.5   1  -1     2  2.5   1   1    3236.413500    3236.348986       0.010000       0.001993             6.45  Bernath2009
   3  2.5   2   1     2  2.5   2  -1    3233.103000    3233.033260       0.010000       0.002157             6.97  Bernath2009
   3  2.5   2  -1     2  2.5   2   1    3233.610500    3233.563401       0.010000       0.001457             4.71  Bernath2009
   3  2.5   1   1     2  3.5   1   1    3126.605400    3126.549559       0.010000       0.001786             5.58  Bernath2009
   3  2.5   1  -1     2  3.5   1  -1    3126.376100    3126.325032       0.010000       0.001633             5.11  Bernath2009
   3  2.5   2   1     2  3.5   2   1    3104.039300    3103.978920       0.020000       0.001945             3.02  Bernath2009
   3  2.5   2  -1     2  3.5   2  -1    3104.105200    3104.040035       0.030000       0.002099             2.17  Bernath2009
   3  3.5   1   1     2  2.5   1   1    3341.682800    3341.615220       0.010000       0.002022             6.76  Bernath2009
   3  3.5   1  -1     2  2.5   1  -1    3341.869100    3341.799324       0.010000       0.002088             6.98  Bernath2009
   3  3.5   2   1     2  2.5   2   1    3357.200100    3357.137152       0.010000       0.001875             6.29  Bernath2009
   3  3.5   2  -1     2  2.5   2  -1    3357.125000    3357.075494       0.020000       0.001475             2.48  Bernath2009
   3  3.5   1   1     2  3.5   1  -1    3231.645800    3231.591266       0.010000       0.001687             5.45  Bernath2009
   3  3.5   1  -1     2  3.5   1   1    3232.391900    3232.325670       0.010000       0.002049             6.62  Bernath2009
   3  3.5   2   1     2  3.5   2  -1    3227.673100    3227.613786       0.200000       0.001838             0.30  Bernath2009
   3  3.5   2  -1     2  3.5   2   1    3228.049100    3228.021154       0.200000       0.000866             0.14  Bernath2009
   3  3.5   1   1     2  4.5   1   1    3090.102500    3090.048544       0.010000       0.001746             5.40  Bernath2009
   3  3.5   1  -1     2  4.5   1  -1    3089.766900    3089.721151       0.010000       0.001481             4.57  Bernath2009
   3  3.5   2   1     2  4.5   2   1    3063.056400    3063.004562       0.010000       0.001692             5.18  Bernath2009
   3  3.5   2  -1     2  4.5   2  -1    3063.219200    3063.162440       0.010000       0.001853             5.68  Bernath2009
   3  4.5   1   1     2  3.5   1   1    3368.417300    3368.351976       0.010000       0.001939             6.53  Bernath2009
   3  4.5   1  -1     2  3.5   1  -1    3368.674900    3368.605584       0.010000       0.002058             6.93  Bernath2009
   3  4.5   2   1     2  3.5   2   1    3385.760800    3385.699379       0.010000       0.001814             6.14  Bernath2009
   3  4.5   2  -1     2  3.5   2  -1    3385.610700    3385.562569       0.010000       0.001422             4.81  Bernath2009
   3  4.5   1   1     2  4.5   1  -1    3225.794000    3225.747457       0.010000       0.001443             4.65  Bernath2009
   3  4.5   1  -1     2  4.5   1   1    3227.131900    3227.062862       0.010000       0.002139             6.90  Bernath2009
   3  4.5   1   1     2  5.5   1   1    3052.021800    3051.970251       0.010000       0.001689             5.15  Bernath2009
   3  4.5   1  -1     2  5.5   1  -1    3051.581000    3051.540554       0.010000       0.001325             4.04  Bernath2009
   3  4.5   2   1     2  5.5   2   1    3021.283100    3021.235596       0.010000       0.001572             4.75  Bernath2009
   3  4.5   2  -1     2  5.5   2  -1    3021.542500    3021.489610       0.010000       0.001750             5.29  Bernath2009
   3  5.5   1   1     2  4.5   1   1    3394.055500    3393.992355       0.010000       0.001860             6.31  Bernath2009
   3  5.5   1  -1     2  4.5   1  -1    3394.371500    3394.306764       0.010000       0.001907             6.47  Bernath2009
   3  5.5   2   1     2  4.5   2   1    3412.261800    3412.205656       0.020000       0.001645             2.81  Bernath2009
   3  5.5   2  -1     2  4.5   2  -1    3412.054500    3412.002427       0.050000       0.001526             1.04  Bernath2009
   3  5.5   1   1     2  5.5   1  -1    3218.503800    3218.470047       0.010000       0.001049             3.38  Bernath2009
   3  5.5   1  -1     2  5.5   1   1    3220.608300    3220.529558       0.050000       0.002445             1.57  Bernath2009
   3  5.5   1   1     2  6.5   1   1    3012.488600    3012.439659       0.010000       0.001625             4.89  Bernath2009
   3  5.5   1  -1     2  6.5   1  -1    3011.944500    3011.909990       0.010000       0.001146             3.45  Bernath2009
   3  5.5   2   1     2  6.5   2   1    2978.680100    2978.639091       0.010000       0.001377             4.10  Bernath2009
   3  5.5   2  -1     2  6.5   2  -1    2979.035000    2978.986847       0.010000       0.001616             4.82  Bernath2009
   3  6.5   1   1     2  5.5   1   1    3418.432500    3418.371619       0.010000       0.001781             6.09  Bernath2009
   3  6.5   1  -1     2  5.5   1  -1    3418.795000    3418.737464       0.040000       0.001683             1.44  Bernath2009
   3  6.5   2   1     2  5.5   2   1    3436.794200    3436.742644       0.100000       0.001500             0.52  Bernath2009
   3  6.5   1   1     2  6.5   1  -1    3209.769800    3209.752051       0.040000       0.000553             0.44  Bernath2009
   3  6.5   1   1     2  7.5   1   1    2971.620100    2971.574534       0.010000       0.001533             4.56  Bernath2009
   3  6.5   1  -1     2  7.5   1  -1    2970.974900    2970.947305       0.010000       0.000929             2.76  Bernath2009
   3  6.5   2   1     2  7.5   2   1    2935.223400    2935.189621       0.010000       0.001151             3.38  Bernath2009
   3  6.5   2  -1     2  7.5   2  -1    2935.671600    2935.628648       0.010000       0.001463             4.30  Bernath2009
   3  7.5   1  -1     2  6.5   1  -1    3441.811600    3441.762887       0.040000       0.001415             1.22  Bernath2009
   3  7.5   1   1     2  8.5   1   1    2929.519200    2929.477508       0.010000       0.001423             4.17  Bernath2009
   3  7.5   1  -1     2  8.5   1  -1    2928.774700    2928.754723       0.010000       0.000682             2.00  Bernath2009
   3  7.5   2   1     2  8.5   2   1    2890.902800    2890.876962       0.010000       0.000894             2.58  Bernath2009
   3  7.5   2  -1     2  8.5   2  -1    2891.442600    2891.405202       0.010000       0.001293             3.74  Bernath2009
   3  8.5   1   1     2  9.5   1   1    2886.273600    2886.236635       0.010000       0.001281             3.70  Bernath2009
   3  8.5   1  -1     2  9.5   1  -1    2885.431300    2885.419876       0.010000       0.000396             1.14  Bernath2009
   3  8.5   2   1     2  9.5   2   1    2845.722200    2845.705292       0.010000       0.000594             1.69  Bernath2009
   3  8.5   2  -1     2  9.5   2  -1    2846.352000    2846.321116       0.010000       0.001085             3.09  Bernath2009
   3  9.5   1   1     2 10.5   1   1    2841.960900    2841.928310       0.010000       0.001147             3.26  Bernath2009
   3  9.5   1  -1     2 10.5   1  -1    2841.021100    2841.018847       0.010000       0.000079             0.23  Bernath2009
   3  9.5   2   1     2 10.5   2   1    2799.699100    2799.690038       0.010000       0.000324             0.91  Bernath2009
   3  9.5   2  -1     2 10.5   2  -1    2800.415000    2800.392131       0.010000       0.000817             2.29  Bernath2009
   3 10.5   1   1     2 11.5   1   1    2796.645400    2796.620185       0.010000       0.000902             2.52  Bernath2009
   3 10.5   1  -1     2 11.5   1  -1    2795.611200    2795.619113       0.010000       0.000283             0.79  Bernath2009
   3 10.5   2   1     2 11.5   2   1    2752.850600    2752.854707       0.010000       0.000149             0.41  Bernath2009
   3 10.5   2  -1     2 11.5   2  -1    2753.656900    2753.641939       0.010000       0.000543             1.50  Bernath2009
   3 11.5   1   1     2 12.5   1   1    2750.392700    2750.373474       0.010000       0.000699             1.92  Bernath2009
   3 11.5   1  -1     2 12.5   1  -1    2749.263900    2749.281809       0.010000       0.000651             1.79  Bernath2009
   3 11.5   2   1     2 12.5   2   1    2705.212300    2705.228338       0.020000       0.000593             0.80  Bernath2009
   3 11.5   2  -1     2 12.5   2  -1    2706.106000    2706.099662       0.010000       0.000234             0.63  Bernath2009
   3 12.5   1   1     2 13.5   1   1    2703.256000    2703.244591       0.010000       0.000422             1.14  Bernath2009
   3 12.5   1  -1     2 13.5   1  -1    2702.033000    2702.063348       0.010000       0.001123             3.03  Bernath2009
   3 12.5   2   1     2 13.5   2   1    2656.814100    2656.843608       0.050000       0.001111             0.59  Bernath2009
   3 12.5   2  -1     2 13.5   2  -1    2657.795600    2657.797987       0.010000       0.000090             0.24  Bernath2009
   3 13.5   1   1     2 14.5   1   1    2655.286600    2655.286276       0.010000       0.000012             0.03  Bernath2009
   3 13.5   1  -1     2 14.5   1  -1    2653.973800    2654.016514       0.010000       0.001609             4.27  Bernath2009
   3 13.5   2   1     2 14.5   2   1    2607.698700    2607.735455       0.010000       0.001409             3.68  Bernath2009
   3 13.5   2  -1     2 14.5   2  -1    2608.759500    2608.771814       0.010000       0.000472             1.23  Bernath2009
   3 14.5   1   1     2 15.5   1   1    2606.541400    2606.548331       0.010000       0.000266             0.69  Bernath2009
   3 14.5   1  -1     2 15.5   1  -1    2605.136000    2605.191183       0.010000       0.002118             5.52  Bernath2009
   3 14.5   2   1     2 15.5   2   1    2557.892900    2557.940078       0.020000       0.001844             2.36  Bernath2009
   3 14.5   2  -1     2 15.5   2  -1    2559.034200    2559.057274       0.010000       0.000902             2.31  Bernath2009
   3 15.5   1   1     2 16.5   1   1    2557.059000    2557.078104       0.010000       0.000747             1.91  Bernath2009
   3 15.5   1  -1     2 16.5   1  -1    2555.562900    2555.634790       0.040000       0.002813             1.80  Bernath2009
   3 15.5   2   1     2 16.5   2   1    2507.441700    2507.494196       0.100000       0.002094             0.52  Bernath2009
   3 15.5   2  -1     2 16.5   2  -1    2508.655900    2508.691006       0.010000       0.001399             3.51  Bernath2009
   3 16.5   1   1     2 17.5   1   1    2506.888700    2506.920771       0.010000       0.001279             3.21  Bernath2009
   3 16.5   1  -1     2 17.5   1  -1    2505.311000    2505.392607       0.010000       0.003257             8.16  Bernath2009
   3 16.5   2   1     2 17.5   2   1    2456.365600    2456.434491       0.050000       0.002805             1.38  Bernath2009
   3 16.5   2  -1     2 17.5   2  -1    2457.662000    2457.709603       0.010000       0.001937             4.76  Bernath2009
   3 17.5   1   1     2 18.5   1   1    2456.078800    2456.119510       0.010000       0.001658             4.07  Bernath2009
   3 17.5   1  -1     2 18.5   1  -1    2454.410200    2454.507901       0.010000       0.003981             9.77  Bernath2009
   3 17.5   2  -1     2 18.5   2  -1    2406.096300    2406.149184       0.080000       0.002198             0.66  Bernath2009
   3 18.5   1   1     2 19.5   1   1    2404.661300    2404.715571       0.010000       0.002257             5.43  Bernath2009
   3 18.5   1  -1     2 19.5   1  -1    2402.913500    2403.022010       0.010000       0.004516            10.85  Bernath2009
   3 18.5   2   1     2 19.5   2   1    2352.519000    2352.617604       0.030000       0.004191             3.29  Bernath2009
   3 18.5   2  -1     2 19.5   2  -1    2353.966500    2354.045041       0.030000       0.003337             2.62  Bernath2009
   3 19.5   1   1     2 20.5   1   1    2352.679900    2352.748290       0.020000       0.002907             3.42  Bernath2009
   3 19.5   1  -1     2 20.5   1  -1    2350.854500    2350.974347       0.030000       0.005098             3.99  Bernath2009
   3 19.5   2  -1     2 20.5   2  -1    2301.344200    2301.431343       0.010000       0.003787             8.71  Bernath2009
   3 20.5   1   1     2 21.5   1   1    2300.182500    2300.255055       0.050000       0.003154             1.45  Bernath2009
   3 20.5   2   1     2 21.5   2   1    2246.634900    2246.767313       0.050000       0.005894             2.65  Bernath2009
   3 20.5   2  -1     2 21.5   2  -1    2248.236400    2248.340867       0.030000       0.004647             3.48  Bernath2009
   3 22.5   1   1     2 23.5   1   1    2193.734300    2193.830075       0.050000       0.004366             1.92  Bernath2009
   3 22.5   2  -1     2 23.5   2  -1    2140.744200    2140.852308       0.100000       0.005050             1.08  Bernath2009
   3 23.5   1   1     2 24.5   1   1    2139.830800    2139.962580       0.100000       0.006158             1.32  Bernath2009
   3 26.5   1   1     2 27.5   1   1    1975.888200    1976.075062       0.300000       0.009457             0.62  Bernath2009
   3  0.5   2   1     3  1.5   1   1     128.072100     127.976932       0.001732       0.074308            54.95  Bernath2009
   3  0.5   2  -1     3  1.5   1  -1     128.164900     128.074019       0.001732       0.070909            52.47  Bernath2009
   3  1.5   1  -1     3  1.5   1   1       0.043200       0.042562       0.001732       1.476000             0.37  Bernath2009
   3  2.5   2   1     3  1.5   2   1      89.130000      89.129343       0.001767       0.000737             0.37  Bernath2009
   3  2.5   2  -1     3  1.5   2  -1      89.150600      89.155332       0.001732       0.005307             2.73  Bernath2009
   3  3.5   2   1     3  2.5   2   1     123.838000     123.836535       0.001767       0.001183             0.83  Bernath2009
   3  3.5   2  -1     3  2.5   2  -1     123.774400     123.779450       0.001710       0.004080             2.95  Bernath2009
   3  3.5   1  -1     3  3.5   1   1       0.358600       0.353478       0.001730       1.428247             2.96  Bernath2009
   3  4.5   1   1     3  3.5   1   1     136.384800     136.379785       0.001730       0.003677             2.90  Bernath2009
   3  4.5   1  -1     3  3.5   1  -1     136.669900     136.660840       0.001732       0.006629             5.23  Bernath2009
   3  4.5   1  -1     3  4.5   1   1       0.643700       0.634533       0.001732       1.424034             5.29  Bernath2009
   3  6.5   1  -1     3  6.5   1   1       1.451600       1.430075       0.001732       1.482847            12.43  Bernath2009
   3 12.5   2   1     3 11.5   2   1     410.689000     410.679865       0.010000       0.002224             0.91  Bernath2009
   3 12.5   2  -1     3 11.5   2  -1     410.036000     410.045927       0.020000       0.002421             0.50  Bernath2009
   3 13.5   1   1     3 12.5   1   1     412.107200     412.107467       0.010000       0.000065             0.03  Bernath2009
   3 13.5   1  -1     3 12.5   1  -1     412.938600     412.926509       0.010000       0.002928             1.21  Bernath2009
   3 15.5   2   1     3 14.5   2   1     496.472300     496.464038       0.010000       0.001664             0.83  Bernath2009
   3 15.5   2  -1     3 14.5   2  -1     495.706600     495.716612       0.010000       0.002020             1.00  Bernath2009
   3 16.5   1   1     3 15.5   1   1     497.051000     497.053518       0.010000       0.000507             0.25  Bernath2009
   3 16.5   2   1     3 15.5   2   1     523.795300     523.782247       0.050000       0.002492             0.26  Bernath2009
   3 16.5   2  -1     3 15.5   2  -1     522.994300     523.005323       0.010000       0.002108             1.10  Bernath2009
   3 19.5   2   1     3 18.5   2   1     601.496700     601.492234       0.010000       0.000742             0.45  Bernath2009
   3 20.5   2   1     3 19.5   2   1     625.891000     625.883295       0.020000       0.001231             0.39  Bernath2009
   3 20.5   2  -1     3 19.5   2  -1     625.018300     625.031975       0.010000       0.002188             1.37  Bernath2009
   3 21.5   1   1     3 20.5   1   1     625.745200     625.750650       0.020000       0.000871             0.27  Bernath2009
   3 21.5   1  -1     3 20.5   1  -1     626.747900     626.751895       0.020000       0.000637             0.20  Bernath2009
   3 21.5   2   1     3 20.5   2   1     649.472000     649.470810       0.010000       0.000183             0.12  Bernath2009
   3 21.5   2  -1     3 20.5   2  -1     648.599000     648.612103       0.010000       0.002020             1.31  Bernath2009
   3 22.5   1   1     3 21.5   1   1     649.250900     649.254071       0.010000       0.000488             0.32  Bernath2009
   3 22.5   1  -1     3 21.5   1  -1     650.250900     650.257467       0.020000       0.001010             0.33  Bernath2009
   3 22.5   2   1     3 21.5   2   1     672.226600     672.227234       0.010000       0.000094             0.06  Bernath2009
   3 22.5   2  -1     3 21.5   2  -1     671.353800     671.365719       0.010000       0.001775             1.19  Bernath2009
   3 23.5   1   1     3 22.5   1   1     671.936800     671.940960       0.010000       0.000619             0.42  Bernath2009
   3 23.5   1  -1     3 22.5   1  -1     672.938700     672.941725       0.020000       0.000450             0.15  Bernath2009
   3 23.5   2   1     3 22.5   2   1     694.125700     694.125637       0.010000       0.000009             0.01  Bernath2009
   3 23.5   2  -1     3 22.5   2  -1     693.253900     693.265924       0.020000       0.001734             0.60  Bernath2009
   3 24.5   1   1     3 23.5   1   1     693.780000     693.782898       0.010000       0.000418             0.29  Bernath2009
   3 24.5   1  -1     3 23.5   1  -1     694.767800     694.776218       0.010000       0.001212             0.84  Bernath2009
   3 24.5   2   1     3 23.5   2   1     715.135100     715.139667       0.010000       0.000639             0.46  Bernath2009
   3 24.5   2  -1     3 23.5   2  -1     714.273300     714.286387       0.010000       0.001832             1.31  Bernath2009
   3 25.5   1   1     3 24.5   1   1     714.750100     714.752314       0.010000       0.000310             0.22  Bernath2009
   3 25.5   1  -1     3 24.5   1  -1     715.720900     715.733350       0.010000       0.001740             1.25  Bernath2009
   3 25.5   2   1     3 24.5   2   1     735.236300     735.243481       0.010000       0.000977             0.72  Bernath2009
   3 25.5   2  -1     3 24.5   2  -1     734.387100     734.401276       0.010000       0.001930             1.42  Bernath2009
   3 26.5   1   1     3 25.5   1   1     734.819600     734.822358       0.010000       0.000375             0.28  Bernath2009
   3 26.5   1  -1     3 25.5   1  -1     735.768600     735.786255       0.010000       0.002400             1.77  Bernath2009
   3 26.5   2   1     3 25.5   2   1     754.400800     754.411645       0.010000       0.001438             1.08  Bernath2009
   3 26.5   2  -1     3 25.5   2  -1     753.572900     753.585166       0.010000       0.001628             1.23  Bernath2009
   3 27.5   1   1     3 26.5   1   1     753.963400     753.966760       0.010000       0.000446             0.34  Bernath2009
   3 27.5   1  -1     3 26.5   1  -1     754.888100     754.908651       0.010000       0.002722             2.06  Bernath2009
   3 27.5   2   1     3 26.5   2   1     772.605400     772.619001       0.010000       0.001760             1.36  Bernath2009
   3 27.5   2  -1     3 26.5   2  -1     771.799900     771.812898       0.010000       0.001684             1.30  Bernath2009
   3 28.5   1   1     3 27.5   1   1     772.157300     772.159663       0.010000       0.000306             0.24  Bernath2009
   3 28.5   1  -1     3 27.5   1  -1     773.049500     773.074674       0.010000       0.003256             2.52  Bernath2009
   3 28.5   2  -1     3 27.5   2  -1     789.045300     789.059419       0.010000       0.001789             1.41  Bernath2009
   3 29.5   1   1     3 28.5   1   1     789.373200     789.375426       0.010000       0.000282             0.22  Bernath2009
   3 29.5   1  -1     3 28.5   1  -1     790.227000     790.258677       0.010000       0.004009             3.17  Bernath2009
   3 29.5   2   1     3 28.5   2   1     806.028000     806.050978       0.010000       0.002851             2.30  Bernath2009
   3 29.5   2  -1     3 28.5   2  -1     805.285800     805.299566       0.010000       0.001709             1.38  Bernath2009
   3 30.5   1   1     3 29.5   1   1     805.585100     805.588396       0.010000       0.000409             0.33  Bernath2009
   3 30.5   1  -1     3 29.5   1  -1     806.398000     806.434998       0.010000       0.004588             3.70  Bernath2009
   3 30.5   2   1     3 29.5   2   1     821.196500     821.224906       0.010000       0.003459             2.84  Bernath2009
   3 30.5   2  -1     3 29.5   2  -1     820.494900     820.507807       0.010000       0.001573             1.29  Bernath2009
   3 31.5   1   1     3 30.5   1   1     820.770300     820.772626       0.010000       0.000283             0.23  Bernath2009
   3 31.5   1  -1     3 30.5   1  -1     821.533700     821.577679       0.010000       0.005353             4.40  Bernath2009
   3 31.5   2   1     3 30.5   2   1     835.301400     835.336048       0.010000       0.004148             3.46  Bernath2009
   3 31.5   2  -1     3 30.5   2  -1     834.643600     834.657913       0.010000       0.001715             1.43  Bernath2009
   3 32.5   1   1     3 31.5   1   1     834.898100     834.901541       0.010000       0.000412             0.34  Bernath2009
   3 32.5   1  -1     3 31.5   1  -1     835.605600     835.660122       0.010000       0.006525             5.45  Bernath2009
   3 32.5   2   1     3 31.5   2   1     848.312300     848.357068       0.010000       0.005277             4.48  Bernath2009
   3 32.5   2  -1     3 31.5   2  -1     847.707300     847.722565       0.010000       0.001801             1.53  Bernath2009
   3 33.5   1  -1     3 32.5   1  -1     848.589000     848.654676       0.010000       0.007739             6.57  Bernath2009
   3 33.5   2   1     3 32.5   2   1     860.206500     860.259023       0.010000       0.006106             5.25  Bernath2009
   3 33.5   2  -1     3 32.5   2  -1     859.655100     859.672850       0.010000       0.002065             1.78  Bernath2009
   3 34.5   1   1     3 33.5   1   1     859.874500     859.881427       0.010000       0.000806             0.69  Bernath2009
   3 34.5   1  -1     3 33.5   1  -1     860.456700     860.532130       0.010000       0.008766             7.54  Bernath2009
   3 34.5   2   1     3 33.5   2   1     870.945900     871.010733       0.010000       0.007444             6.48  Bernath2009
   3 34.5   2  -1     3 33.5   2  -1     870.459400     870.477647       0.010000       0.002096             1.82  Bernath2009
   3 35.5   1   1     3 34.5   1   1     870.664000     870.671916       0.020000       0.000909             0.40  Bernath2009
   3 35.5   1  -1     3 34.5   1  -1     871.168900     871.261070       0.010000       0.010580             9.22  Bernath2009
   3 35.5   2   1     3 34.5   2   1     880.501400     880.577989       0.020000       0.008698             3.83  Bernath2009
   3 35.5   2  -1     3 34.5   2  -1     880.081000     880.102834       0.020000       0.002481             1.09  Bernath2009
   3 36.5   1   1     3 35.5   1   1     880.273000     880.284710       0.020000       0.001330             0.59  Bernath2009
   3 36.5   1  -1     3 35.5   1  -1     880.698000     880.807088       0.010000       0.012387            10.91  Bernath2009
   3 36.5   2   1     3 35.5   2   1     888.829000     888.922537       0.020000       0.010524             4.68  Bernath2009
   3 36.5   2  -1     3 35.5   2  -1     888.489200     888.510290       0.030000       0.002374             0.70  Bernath2009
   3 37.5   1   1     3 36.5   1   1     888.660000     888.681559       0.010000       0.002426             2.16  Bernath2009
   3 38.5   2   1     3 37.5   2   1     901.627100     901.761915       0.030000       0.014952             4.49  Bernath2009
   3 39.5   2   1     3 38.5   2   1     906.001000     906.145844       0.010000       0.015987            14.48  Bernath2009
   4  0.5   2   1     1  0.5   2  -1    9720.291700    9720.110672       0.100000       0.001862             1.81  Bernath2009
   4  0.5   2  -1     1  0.5   2   1    9720.602800    9720.395538       0.100000       0.002132             2.07  Bernath2009
   4  0.5   2   1     1  1.5   2   1    9661.779200    9661.577204       0.010000       0.002091            20.20  Bernath2009
   4  0.5   2  -1     1  1.5   2  -1    9661.664600    9661.458482       0.040000       0.002133             5.15  Bernath2009
   4  1.5   2   1     1  0.5   2   1    9771.865400    9771.626034       0.200000       0.002450             1.20  Bernath2009
   4  1.5   2  -1     1  0.5   2  -1    9771.893700    9771.703243       0.020000       0.001949             9.52  Bernath2009
   4  1.5   1   1     1  1.5   1  -1    9718.654400    9718.445183       0.100000       0.002153             2.09  Bernath2009
   4  1.5   1  -1     1  1.5   1   1    9718.654400    9718.534236       0.400000       0.001236             0.30  Bernath2009
   4  1.5   2   1     1  1.5   2  -1    9712.899000    9712.688977       0.020000       0.002162            10.50  Bernath2009
   4  1.5   2  -1     1  1.5   2   1    9713.342200    9713.169774       0.200000       0.001775             0.86  Bernath2009
   4  1.5   1   1     1  2.5   1   1    9637.950200    9637.767408       0.100000       0.001897             1.83  Bernath2009
   4  1.5   1  -1     1  2.5   1  -1    9637.820000    9637.623798       0.050000       0.002036             3.92  Bernath2009
   4  1.5   2   1     1  2.5   2   1    9615.949000    9615.775851       0.200000       0.001801             0.87  Bernath2009
   4  1.5   2  -1     1  2.5   2  -1    9615.949000    9615.732845       0.100000       0.002248             2.16  Bernath2009
   4  2.5   1  -1     1  1.5   1  -1    9790.650600    9790.473062       0.100000       0.001813             1.78  Bernath2009
   4  2.5   2   1     1  1.5   2   1    9798.322400    9798.107138       0.050000       0.002197             4.31  Bernath2009
   4  2.5   2  -1     1  1.5   2  -1    9798.322400    9798.112293       0.100000       0.002144             2.10  Bernath2009
   4  2.5   1   1     1  2.5   1  -1    9709.641600    9709.469179       0.100000       0.001776             1.72  Bernath2009
   4  2.5   1  -1     1  2.5   1   1    9710.003800    9709.795287       0.050000       0.002147             4.17  Bernath2009
   4  2.5   1   1     1  3.5   1   1    9595.949900    9595.752906       0.030000       0.002053             6.57  Bernath2009
   4  2.5   1  -1     1  3.5   1  -1    9595.677600    9595.488066       0.030000       0.001975             6.32  Bernath2009
   4  2.5   2   1     1  3.5   2   1    9566.297200    9566.072966       0.200000       0.002344             1.12  Bernath2009
   4  2.5   2  -1     1  3.5   2  -1    9566.297200    9566.133374       0.200000       0.001713             0.82  Bernath2009
   4  3.5   1   1     1  2.5   1   1    9811.075400    9810.864828       0.050000       0.002146             4.21  Bernath2009
   4  3.5   1  -1     1  2.5   1  -1    9811.214900    9811.008515       0.030000       0.002104             6.88  Bernath2009
   4  3.5   2   1     1  2.5   2   1    9819.514500    9819.326633       0.100000       0.001913             1.88  Bernath2009
   4  3.5   2  -1     1  2.5   2  -1    9819.403900    9819.264074       0.400000       0.001424             0.35  Bernath2009
   4  3.5   1   1     1  4.5   1   1    9549.635300    9549.447249       0.010000       0.001969            18.81  Bernath2009
   4  3.5   1  -1     1  4.5   1  -1    9549.221500    9549.046425       0.010000       0.001833            17.51  Bernath2009
   4  3.5   2   1     1  4.5   2   1    9512.839200    9512.647980       0.010000       0.002010            19.12  Bernath2009
   4  3.5   2  -1     1  4.5   2  -1    9513.011700    9512.826466       0.010000       0.001947            18.52  Bernath2009
   4  4.5   1   1     1  3.5   1   1    9828.023600    9827.821530       0.020000       0.002056            10.10  Bernath2009
   4  4.5   1  -1     1  3.5   1  -1    9828.193600    9828.001211       0.020000       0.001958             9.62  Bernath2009
   4  4.5   2   1     1  3.5   2   1    9835.661100    9835.450664       0.030000       0.002140             7.01  Bernath2009
   4  4.5   2  -1     1  3.5   2  -1    9835.502400    9835.334647       0.100000       0.001706             1.68  Bernath2009
   4  4.5   1   1     1  5.5   1   1    9499.075000    9498.884137       0.050000       0.002009             3.82  Bernath2009
   4  4.5   1  -1     1  5.5   1  -1    9498.505100    9498.339743       0.010000       0.001741            16.54  Bernath2009
   4  4.5   2   1     1  5.5   2   1    9455.756100    9455.570080       0.020000       0.001967             9.30  Bernath2009
   4  4.5   2  -1     1  5.5   2  -1    9456.049300    9455.874133       0.020000       0.001852             8.76  Bernath2009
   4  5.5   1   1     1  4.5   1   1    9841.193300    9841.000006       0.020000       0.001964             9.66  Bernath2009
   4  5.5   1  -1     1  4.5   1  -1    9841.391600    9841.198850       0.020000       0.001959             9.64  Bernath2009
   4  5.5   2   1     1  4.5   2   1    9846.871100    9846.659510       0.100000       0.002149             2.12  Bernath2009
   4  5.5   2  -1     1  4.5   2  -1    9846.691600    9846.506860       0.050000       0.001876             3.69  Bernath2009
   4  5.5   1   1     1  6.5   1   1    9444.334200    9444.149219       0.010000       0.001959            18.50  Bernath2009
   4  5.5   1  -1     1  6.5   1  -1    9443.613800    9443.456514       0.020000       0.001666             7.86  Bernath2009
   4  5.5   2   1     1  6.5   2   1    9395.036300    9394.859628       0.020000       0.001880             8.83  Bernath2009
   4  5.5   2  -1     1  6.5   2  -1    9395.468100    9395.293883       0.010000       0.001854            17.42  Bernath2009
   4  6.5   1   1     1  5.5   1   1    9850.379600    9850.195029       0.050000       0.001874             3.69  Bernath2009
   4  6.5   1  -1     1  5.5   1  -1    9850.575200    9850.396669       0.020000       0.001812             8.93  Bernath2009
   4  6.5   2   1     1  5.5   2   1    9853.294400    9853.093667       0.050000       0.002037             4.01  Bernath2009
   4  6.5   2  -1     1  5.5   2  -1    9853.100300    9852.920723       0.050000       0.001823             3.59  Bernath2009
   4  6.5   1   1     1  7.5   1   1    9385.522500    9385.342598       0.010000       0.001917            17.99  Bernath2009
   4  6.5   1  -1     1  7.5   1  -1    9384.640200    9384.497523       0.010000       0.001520            14.27  Bernath2009
   4  6.5   2   1     1  7.5   2   1    9330.688400    9330.525305       0.010000       0.001748            16.31  Bernath2009
   4  6.5   2  -1     1  7.5   2  -1    9331.261700    9331.093714       0.020000       0.001800             8.40  Bernath2009
   4  7.5   1   1     1  6.5   1   1    9855.456300    9855.253405       0.100000       0.002059             2.03  Bernath2009
   4  7.5   1  -1     1  6.5   1  -1    9855.612700    9855.442586       0.010000       0.001726            17.01  Bernath2009
   4  7.5   2   1     1  6.5   2   1    9855.032500    9854.846293       0.010000       0.001889            18.62  Bernath2009
   4  7.5   2  -1     1  6.5   2  -1    9854.820300    9854.668263       0.100000       0.001543             1.52  Bernath2009
   4  7.5   1   1     1  8.5   1   1    9322.742600    9322.562566       0.050000       0.001931             3.60  Bernath2009
   4  7.5   1  -1     1  8.5   1  -1    9321.690200    9321.560927       0.010000       0.001387            12.93  Bernath2009
   4  7.5   2   1     1  8.5   2   1    9262.729700    9262.580008       0.010000       0.001616            14.97  Bernath2009
   4  7.5   2  -1     1  8.5   2  -1    9263.444000    9263.286650       0.010000       0.001699            15.73  Bernath2009
   4  8.5   1   1     1  7.5   1   1    9856.259800    9856.064124       0.100000       0.001985             1.96  Bernath2009
   4  8.5   1  -1     1  7.5   1  -1    9856.372900    9856.226514       0.100000       0.001485             1.46  Bernath2009
   4  8.5   2   1     1  7.5   2   1    9852.147800    9851.972993       0.020000       0.001774             8.74  Bernath2009
   4  8.5   2  -1     1  7.5   2  -1    9851.987700    9851.804137       0.200000       0.001863             0.92  Bernath2009
   4  8.5   1   1     1  9.5   1   1    9256.072500    9255.900655       0.050000       0.001857             3.44  Bernath2009
   4  8.5   1  -1     1  9.5   1  -1    9254.847900    9254.737932       0.010000       0.001188            11.00  Bernath2009
   4  8.5   2   1     1  9.5   2   1    9191.181900    9191.045385       0.020000       0.001485             6.83  Bernath2009
   4  8.5   2  -1     1  9.5   2  -1    9192.042200    9191.894663       0.020000       0.001605             7.38  Bernath2009
   4  9.5   1   1     1  8.5   1   1    9852.722300    9852.546349       0.020000       0.001786             8.80  Bernath2009
   4  9.5   1  -1     1  8.5   1  -1    9852.811500    9852.668215       0.010000       0.001454            14.33  Bernath2009
   4  9.5   2   1     1  8.5   2   1    9844.688000    9844.503717       0.100000       0.001872             1.84  Bernath2009
   4  9.5   2  -1     1  8.5   2  -1    9844.509600    9844.357676       0.030000       0.001543             5.06  Bernath2009
   4  9.5   1   1     1 10.5   1   1    9185.602400    9185.441316       0.020000       0.001754             8.05  Bernath2009
   4  9.5   1  -1     1 10.5   1  -1    9184.209900    9184.112700       0.030000       0.001058             3.24  Bernath2009
   4  9.5   2   1     1 10.5   2   1    9116.069000    9115.951723       0.010000       0.001286            11.73  Bernath2009
   4  9.5   2  -1     1 10.5   2  -1    9117.083600    9116.948326       0.020000       0.001484             6.76  Bernath2009
   4 10.5   1   1     1  9.5   1   1    9844.826200    9844.639929       0.100000       0.001892             1.86  Bernath2009
   4 10.5   1  -1     1  9.5   1  -1    9844.826200    9844.707859       0.100000       0.001202             1.18  Bernath2009
   4 10.5   2   1     1  9.5   2   1    9832.581700    9832.452092       0.100000       0.001318             1.30  Bernath2009
   4 10.5   2  -1     1  9.5   2  -1    9832.452100    9832.342157       0.200000       0.001118             0.55  Bernath2009
   4 10.5   1   1     1 11.5   1   1    9111.414600    9111.263015       0.020000       0.001664             7.58  Bernath2009
   4 10.5   1  -1     1 11.5   1  -1    9109.837400    9109.763505       0.010000       0.000811             7.39  Bernath2009
   4 10.5   2   1     1 11.5   2   1    9037.435000    9037.336378       0.020000       0.001091             4.93  Bernath2009
   4 10.5   2  -1     1 11.5   2  -1    9038.606000    9038.485183       0.010000       0.001337            12.08  Bernath2009
   4 11.5   1   1     1 10.5   1   1    9832.452100    9832.298829       0.100000       0.001559             1.53  Bernath2009
   4 11.5   1  -1     1 10.5   1  -1    9832.452100    9832.299556       0.200000       0.001551             0.76  Bernath2009
   4 11.5   2   1     1 10.5   2   1    9815.941400    9815.821770       0.100000       0.001219             1.20  Bernath2009
   4 11.5   2  -1     1 10.5   2  -1    9815.941400    9815.761062       0.500000       0.001837             0.36  Bernath2009
   4 11.5   1   1     1 12.5   1   1    9033.578400    9033.439498       0.010000       0.001538            13.89  Bernath2009
   4 11.5   1  -1     1 12.5   1  -1    9031.787900    9031.763994       0.200000       0.000265             0.12  Bernath2009
   4 11.5   2   1     1 12.5   2   1    8955.314500    8955.242003       0.010000       0.000810             7.25  Bernath2009
   4 11.5   2  -1     1 12.5   2  -1    8956.633600    8956.547978       0.100000       0.000956             0.86  Bernath2009
   4 12.5   1   1     1 11.5   1   1    9815.660200    9815.486800       0.100000       0.001767             1.73  Bernath2009
   4 12.5   1  -1     1 11.5   1  -1    9815.483800    9815.407086       0.100000       0.000782             0.77  Bernath2009
   4 12.5   2   1     1 11.5   2   1    9794.717700    9794.610487       0.030000       0.001095             3.57  Bernath2009
   4 12.5   2  -1     1 11.5   2  -1    9794.717700    9794.612067       0.010000       0.001078            10.56  Bernath2009
   4 12.5   1   1     1 13.5   1   1    8952.162600    8952.040817       0.010000       0.001360            12.18  Bernath2009
   4 12.5   1  -1     1 13.5   1  -1    8950.207900    8950.184203       0.010000       0.000265             2.37  Bernath2009
   4 12.5   2   1     1 13.5   2   1    8869.762100    8869.714975       0.020000       0.000531             2.36  Bernath2009
   4 12.5   2  -1     1 13.5   2  -1    8871.274200    8871.183106       0.050000       0.001027             1.82  Bernath2009
   4 13.5   1   1     1 12.5   1   1    9794.302200    9794.174529       0.050000       0.001304             2.55  Bernath2009
   4 13.5   1  -1     1 12.5   1  -1    9794.071700    9794.001105       0.030000       0.000721             2.35  Bernath2009
   4 13.5   2   1     1 12.5   2   1    9768.924300    9768.812570       0.100000       0.001144             1.12  Bernath2009
   4 13.5   2  -1     1 12.5   2  -1    9768.978600    9768.889503       0.010000       0.000912             8.91  Bernath2009
   4 13.5   1   1     1 14.5   1   1    8867.250000    8867.134055       0.040000       0.001308             2.90  Bernath2009
   4 13.5   1  -1     1 14.5   1  -1    8865.092400    8865.091243       0.030000       0.000013             0.04  Bernath2009
   4 13.5   2   1     1 14.5   2   1    8780.834400    8780.804097       0.030000       0.000345             1.01  Bernath2009
   4 13.5   2  -1     1 14.5   2  -1    8782.501900    8782.439328       0.010000       0.000712             6.26  Bernath2009
   4 14.5   1   1     1 13.5   1   1    9768.466500    9768.337737       0.030000       0.001318             4.29  Bernath2009
   4 14.5   1  -1     1 13.5   1  -1    9768.103100    9768.057265       0.040000       0.000469             1.15  Bernath2009
   4 14.5   2   1     1 13.5   2   1    9738.471600    9738.420436       0.100000       0.000525             0.51  Bernath2009
   4 14.5   2  -1     1 13.5   2  -1    9738.631400    9738.585822       0.100000       0.000468             0.46  Bernath2009
   4 14.5   1   1     1 15.5   1   1    8778.860200    8778.783763       0.100000       0.000871             0.76  Bernath2009
   4 14.5   1  -1     1 15.5   1  -1    8776.510200    8776.549735       0.040000       0.000450             0.99  Bernath2009
   4 14.5   2   1     1 15.5   2   1    8688.531400    8688.559524       0.200000       0.000324             0.14  Bernath2009
   4 14.5   2  -1     1 15.5   2  -1    8690.411400    8690.366728       0.020000       0.000514             2.23  Bernath2009
   4 15.5   1   1     1 14.5   1   1    9738.086800    9737.955851       0.200000       0.001345             0.65  Bernath2009
   4 15.5   1  -1     1 14.5   1  -1    9737.544800    9737.554907       0.100000       0.000104             0.10  Bernath2009
   4 15.5   2   1     1 14.5   2   1    9703.581200    9703.425439       0.500000       0.001605             0.31  Bernath2009
   4 15.5   2  -1     1 14.5   2  -1    9703.714200    9703.692429       0.200000       0.000224             0.11  Bernath2009
   4 15.5   1   1     1 16.5   1   1    8687.126100    8687.052184       0.030000       0.000851             2.46  Bernath2009
   4 15.5   1  -1     1 16.5   1  -1    8684.565200    8684.622008       0.050000       0.000654             1.14  Bernath2009
   4 15.5   2   1     1 16.5   2   1    8593.003600    8593.031873       0.030000       0.000329             0.94  Bernath2009
   4 15.5   2  -1     1 16.5   2  -1    8595.035300    8595.015827       0.010000       0.000227             1.95  Bernath2009
   4 16.5   1   1     1 15.5   1   1    9703.101400    9703.011022       0.020000       0.000931             4.52  Bernath2009
   4 16.5   1  -1     1 15.5   1  -1    9702.446800    9702.476096       0.040000       0.000302             0.73  Bernath2009
   4 16.5   2   1     1 15.5   2   1    9663.854200    9663.818290       0.200000       0.000372             0.18  Bernath2009
   4 16.5   2  -1     1 15.5   2  -1    9664.227900    9664.200086       0.020000       0.000288             1.39  Bernath2009
   4 16.5   1   1     1 17.5   1   1    8592.052900    8591.999301       0.100000       0.000624             0.54  Bernath2009
   4 16.5   1  -1     1 17.5   1  -1    8589.238400    8589.368141       0.200000       0.001511             0.65  Bernath2009
   4 16.5   2   1     1 17.5   2   1    8494.184300    8494.271452       0.100000       0.001026             0.87  Bernath2009
   4 16.5   2  -1     1 17.5   2  -1    8496.429000    8496.436826       0.010000       0.000092             0.78  Bernath2009
   4 17.5   1   1     1 18.5   1   1    8493.705200    8493.682752       0.020000       0.000264             1.12  Bernath2009
   4 17.5   1  -1     1 18.5   1  -1    8490.701100    8490.845866       0.040000       0.001705             3.62  Bernath2009
   4 17.5   2   1     1 18.5   2   1    8392.250000    8392.327562       0.100000       0.000924             0.78  Bernath2009
   4 17.5   2  -1     1 18.5   2  -1    8394.645300    8394.678922       0.030000       0.000401             1.12  Bernath2009
   4 18.5   1   1     1 19.5   1   1    8392.153000    8392.157633       0.020000       0.000055             0.23  Bernath2009
   4 18.5   1  -1     1 19.5   1  -1    8388.932500    8389.110367       0.020000       0.002120             8.89  Bernath2009
   4 18.5   2   1     1 19.5   2   1    8287.140300    8287.247846       0.200000       0.001298             0.54  Bernath2009
   4 18.5   2  -1     1 19.5   2  -1    8289.720500    8289.789651       0.030000       0.000834             2.31  Bernath2009
   4  0.5   2   1     2  0.5   2  -1    6316.851300    6316.842430       0.010000       0.000140             0.89  Bernath2009
   4  0.5   2  -1     2  0.5   2   1    6317.123300    6317.121561       0.010000       0.000028             0.17  Bernath2009
   4  0.5   2   1     2  1.5   2   1    6260.779000    6260.773112       0.010000       0.000094             0.59  Bernath2009
   4  0.5   2  -1     2  1.5   2  -1    6260.668100    6260.662021       0.010000       0.000097             0.61  Bernath2009
   4  1.5   2   1     2  0.5   2   1    6368.360300    6368.352057       0.010000       0.000129             0.82  Bernath2009
   4  1.5   2  -1     2  0.5   2  -1    6368.435800    6368.435000       0.010000       0.000013             0.08  Bernath2009
   4  1.5   1   1     2  1.5   1  -1    6315.771800    6315.731226       0.010000       0.000642             4.06  Bernath2009
   4  1.5   1  -1     2  1.5   1   1    6315.858500    6315.816439       0.010000       0.000666             4.21  Bernath2009
   4  1.5   2   1     2  1.5   2  -1    6311.905800    6311.892517       0.010000       0.000210             1.33  Bernath2009
   4  1.5   2  -1     2  1.5   2   1    6312.362900    6312.365683       0.010000       0.000044             0.28  Bernath2009
   4  1.5   1   1     2  2.5   1   1    6238.046900    6238.011967       0.010000       0.000560             3.49  Bernath2009
   4  1.5   1  -1     2  2.5   1  -1    6237.914500    6237.881482       0.010000       0.000529             3.30  Bernath2009
   4  2.5   2   1     2  1.5   2   1    6397.314400    6397.303046       0.010000       0.000177             1.14  Bernath2009
   4  2.5   2  -1     2  1.5   2  -1    6397.314400    6397.315833       0.010000       0.000022             0.14  Bernath2009
   4  2.5   1   1     2  2.5   1  -1    6309.762600    6309.726863       0.010000       0.000566             3.57  Bernath2009
   4  2.5   1  -1     2  2.5   1   1    6310.080100    6310.039846       0.010000       0.000638             4.03  Bernath2009
   4  2.5   2   1     2  2.5   2  -1    6303.931300    6303.913208       0.010000       0.000287             1.81  Bernath2009
   4  2.5   2  -1     2  2.5   2   1    6304.430300    6304.438080       0.010000       0.000123             0.78  Bernath2009
   4  2.5   1   1     2  3.5   1   1    6200.285300    6200.253209       0.010000       0.000518             3.21  Bernath2009
   4  2.5   1  -1     2  3.5   1  -1    6200.042000    6200.015892       0.010000       0.000421             2.61  Bernath2009
   4  3.5   2   1     2  2.5   2   1    6422.579300    6422.565546       0.010000       0.000214             1.38  Bernath2009
   4  3.5   2  -1     2  2.5   2  -1    6422.503100    6422.507073       0.010000       0.000062             0.40  Bernath2009
   4  3.5   1   1     2  3.5   1  -1    6301.114600    6301.085433       0.010000       0.000463             2.92  Bernath2009
   4  3.5   1  -1     2  3.5   1   1    6301.831700    6301.792545       0.010000       0.000621             3.92  Bernath2009
   4  3.5   2   1     2  3.5   2  -1    6293.066500    6293.042180       0.010000       0.000386             2.43  Bernath2009
   4  3.5   2  -1     2  3.5   2   1    6293.437000    6293.452733       0.010000       0.000250             1.57  Bernath2009
   4  3.5   1   1     2  4.5   1   1    6159.571300    6159.542710       0.010000       0.000464             2.86  Bernath2009
   4  3.5   1  -1     2  4.5   1  -1    6159.207200    6159.188027       0.010000       0.000311             1.92  Bernath2009
   4  3.5   2   1     2  4.5   2   1    6128.436200    6128.432956       0.010000       0.000053             0.32  Bernath2009
   4  3.5   2  -1     2  4.5   2  -1    6128.596000    6128.594019       0.010000       0.000032             0.20  Bernath2009
   4  4.5   1   1     2  3.5   1   1    6432.361700    6432.321834       0.010000       0.000620             3.99  Bernath2009
   4  4.5   2  -1     2  3.5   2  -1    6444.112300    6444.115987       0.010000       0.000057             0.37  Bernath2009
   4  4.5   1   1     2  4.5   1  -1    6289.736900    6289.717315       0.010000       0.000311             1.96  Bernath2009
   4  4.5   1  -1     2  4.5   1   1    6291.025100    6290.986315       0.010000       0.000617             3.88  Bernath2009
   4  4.5   2   1     2  4.5   2  -1    6279.410100    6279.377852       0.010000       0.000514             3.22  Bernath2009
   4  4.5   2  -1     2  4.5   2   1    6279.478700    6279.506762       0.010000       0.000447             2.81  Bernath2009
   4  4.5   1   1     2  5.5   1   1    6115.965700    6115.940109       0.010000       0.000418             2.56  Bernath2009
   4  4.5   1  -1     2  5.5   1  -1    6115.475300    6115.464007       0.010000       0.000185             1.13  Bernath2009
   4  4.5   2   1     2  5.5   2   1    6079.772300    6079.772783       0.010000       0.000008             0.05  Bernath2009
   4  5.5   1   1     2  4.5   1   1    6451.131700    6451.095467       0.010000       0.000562             3.62  Bernath2009
   4  5.5   1  -1     2  4.5   1  -1    6451.373900    6451.340451       0.010000       0.000518             3.34  Bernath2009
   4  5.5   2   1     2  4.5   2   1    6462.457700    6462.444486       0.010000       0.000204             1.32  Bernath2009
   4  5.5   2  -1     2  4.5   2  -1    6462.267900    6462.274413       0.010000       0.000101             0.65  Bernath2009
   4  5.5   1   1     2  5.5   1  -1    6275.582200    6275.573160       0.010000       0.000144             0.90  Bernath2009
   4  5.5   1  -1     2  5.5   1   1    6277.602500    6277.563245       0.010000       0.000625             3.93  Bernath2009
   4  5.5   1   1     2  6.5   1   1    6069.564900    6069.542772       0.010000       0.000365             2.21  Bernath2009
   4  5.5   1  -1     2  6.5   1  -1    6068.946300    6068.943677       0.010000       0.000043             0.26  Bernath2009
   4  5.5   2   1     2  6.5   2   1    6028.872400    6028.877920       0.010000       0.000092             0.55  Bernath2009
   4  5.5   2  -1     2  6.5   2  -1    6029.254400    6029.258832       0.010000       0.000074             0.44  Bernath2009
   4  6.5   1   1     2  5.5   1   1    6467.283600    6467.251001       0.010000       0.000504             3.26  Bernath2009
   4  6.5   1  -1     2  5.5   1  -1    6467.547900    6467.520933       0.010000       0.000417             2.70  Bernath2009
   4  6.5   2   1     2  5.5   2   1    6477.307600    6477.296370       0.010000       0.000173             1.12  Bernath2009
   4  6.5   2  -1     2  5.5   2  -1    6477.081300    6477.089618       0.010000       0.000128             0.83  Bernath2009
   4  6.5   1   1     2  6.5   1  -1    6258.627100    6258.631433       0.010000       0.000069             0.43  Bernath2009
   4  6.5   1  -1     2  6.5   1   1    6261.529400    6261.490545       0.010000       0.000621             3.89  Bernath2009
   4  6.5   1   1     2  7.5   1   1    6020.472400    6020.453916       0.010000       0.000307             1.85  Bernath2009
   4  6.5   1  -1     2  7.5   1  -1    6019.723800    6019.730774       0.010000       0.000116             0.70  Bernath2009
   4  6.5   2   1     2  7.5   2   1    5975.731100    5975.743347       0.010000       0.000205             1.22  Bernath2009
   4  6.5   2  -1     2  7.5   2  -1    5976.227600    5976.235887       0.010000       0.000139             0.83  Bernath2009
   4  7.5   1   1     2  6.5   1   1    6480.676200    6480.646958       0.010000       0.000451             2.92  Bernath2009
   4  7.5   1  -1     2  6.5   1  -1    6480.949300    6480.929748       0.010000       0.000302             1.96  Bernath2009
   4  7.5   2   1     2  6.5   2   1    6488.871500    6488.864586       0.010000       0.000107             0.69  Bernath2009
   4  7.5   2  -1     2  6.5   2  -1    6488.618900    6488.633212       0.010000       0.000221             1.43  Bernath2009
   4  7.5   1   1     2  7.5   1  -1    6238.866900    6238.887186       0.010000       0.000325             2.03  Bernath2009
   4  7.5   1  -1     2  7.5   1   1    6242.791900    6242.752231       0.010000       0.000635             3.97  Bernath2009
   4  7.5   1   1     2  8.5   1   1    5968.784200    5968.770010       0.010000       0.000238             1.42  Bernath2009
   4  7.5   1  -1     2  8.5   1  -1    5967.904100    5967.921585       0.010000       0.000293             1.75  Bernath2009
   4  7.5   2   1     2  8.5   2   1    5920.352100    5920.371736       0.010000       0.000332             1.96  Bernath2009
   4  7.5   2  -1     2  8.5   2  -1    5920.964100    5920.977047       0.010000       0.000219             1.29  Bernath2009
   4  8.5   1   1     2  7.5   1   1    6491.199300    6491.175441       0.010000       0.000368             2.39  Bernath2009
   4  8.5   1  -1     2  7.5   1  -1    6491.469600    6491.459766       0.010000       0.000151             0.98  Bernath2009
   4  8.5   2   1     2  7.5   2   1    6497.195500    6497.191035       0.010000       0.000069             0.45  Bernath2009
   4  8.5   2  -1     2  7.5   2  -1    6496.927300    6496.946310       0.010000       0.000293             1.90  Bernath2009
   4  8.5   1  -1     2  8.5   1   1    6221.380900    6221.342589       0.020000       0.000616             1.92  Bernath2009
   4  8.5   1   1     2  9.5   1   1    5914.587300    5914.577903       0.010000       0.000159             0.94  Bernath2009
   4  8.5   1  -1     2  9.5   1  -1    5913.573600    5913.602630       0.010000       0.000491             2.90  Bernath2009
   4  8.5   2   1     2  9.5   2   1    5862.747800    5862.775994       0.010000       0.000481             2.82  Bernath2009
   4  8.5   2  -1     2  9.5   2  -1    5863.476800    5863.495548       0.010000       0.000320             1.87  Bernath2009
   4  9.5   1  -1     2  8.5   1  -1    6499.029500    6499.028873       0.010000       0.000010             0.06  Bernath2009
   4  9.5   2   1     2  8.5   2   1    6502.289600    6502.295444       0.020000       0.000090             0.29  Bernath2009
   4  9.5   2  -1     2  8.5   2  -1    6502.025200    6502.048073       0.010000       0.000352             2.29  Bernath2009
   4  9.5   1   1     2 10.5   1   1    5857.959800    5857.955622       0.010000       0.000071             0.42  Bernath2009
   4  9.5   1  -1     2 10.5   1  -1    5856.811000    5856.851659       0.010000       0.000694             4.07  Bernath2009
   4  9.5   2   1     2 10.5   2   1    5802.940300    5802.978120       0.010000       0.000652             3.78  Bernath2009
   4  9.5   2  -1     2 10.5   2  -1    5803.788900    5803.813660       0.010000       0.000427             2.48  Bernath2009
   4 10.5   1  -1     2  9.5   1  -1    6503.560000    6503.572556       0.010000       0.000193             1.26  Bernath2009
   4 10.5   2   1     2  9.5   2   1    6504.172200    6504.182701       0.010000       0.000161             1.05  Bernath2009
   4 10.5   1   1     2 11.5   1   1    5798.972200    5798.974069       0.010000       0.000032             0.19  Bernath2009
   4 10.5   1  -1     2 11.5   1  -1    5797.688500    5797.739401       0.020000       0.000878             2.55  Bernath2009
   4 10.5   2   1     2 11.5   2   1    5740.959200    5741.007125       0.010000       0.000835             4.79  Bernath2009
   4 10.5   2  -1     2 11.5   2  -1    5741.931300    5741.960573       0.010000       0.000510             2.93  Bernath2009
   4 11.5   1  -1     2 10.5   1  -1    6505.012800    6505.038515       0.010000       0.000395             2.57  Bernath2009
   4 11.5   1   1     2 12.5   1   1    5737.689700    5737.698618       0.010000       0.000155             0.89  Bernath2009
   4 11.5   1  -1     2 12.5   1  -1    5736.262600    5736.331149       0.010000       0.001195             6.85  Bernath2009
   4 11.5   2   1     2 12.5   2   1    5676.835900    5676.897050       0.010000       0.001077             6.11  Bernath2009
   4 11.5   2  -1     2 12.5   2  -1    5677.928700    5677.970404       0.010000       0.000734             4.17  Bernath2009
   4 12.5   1   1     2 13.5   1   1    5674.174900    5674.190345       0.010000       0.000272             1.54  Bernath2009
   4 12.5   1  -1     2 13.5   1  -1    5672.603900    5672.687969       0.010000       0.001482             8.41  Bernath2009
   4 12.5   2   1     2 13.5   2   1    5610.613200    5610.685311       0.010000       0.001285             7.21  Bernath2009
   4 12.5   2  -1     2 13.5   2  -1    5611.831300    5611.880580       0.010000       0.000878             4.93  Bernath2009
   4 13.5   1   1     2 14.5   1   1    5608.474900    5608.506881       0.040000       0.000570             0.80  Bernath2009
   4 13.5   1  -1     2 14.5   1  -1    5606.768100    5606.867533       0.010000       0.001773             9.94  Bernath2009
   4 13.5   2  -1     2 14.5   2  -1    5543.675500    5543.730557       0.020000       0.000993             2.75  Bernath2009
   4 14.5   1   1     2 15.5   1   1    5540.669100    5540.702963       0.010000       0.000611             3.39  Bernath2009
   4 14.5   1  -1     2 15.5   1  -1    5538.813000    5538.924650       0.040000       0.002016             2.79  Bernath2009
   4 14.5   2  -1     2 15.5   2  -1    5473.492400    5473.560818       0.010000       0.001250             6.84  Bernath2009
   4 15.5   1   1     2 16.5   1   1    5470.789300    5470.830750       0.010000       0.000758             4.15  Bernath2009
   4 15.5   1  -1     2 16.5   1  -1    5468.774400    5468.911567       0.010000       0.002508            13.72  Bernath2009
   4 16.5   1   1     2 17.5   1   1    5398.887500    5398.939964       0.010000       0.000972             5.25  Bernath2009
   4 16.5   1  -1     2 17.5   1  -1    5396.725100    5396.878101       0.010000       0.002835            15.30  Bernath2009
   4 17.5   1   1     2 18.5   1   1    5325.012700    5325.077901       0.050000       0.001224             1.30  Bernath2009
   4 17.5   1  -1     2 18.5   1  -1    5322.697400    5322.871645       0.030000       0.003274             5.81  Bernath2009
   4 18.5   1   1     2 19.5   1   1    5249.203800    5249.289345       0.100000       0.001630             0.86  Bernath2009
   4  0.5   2   1     3  0.5   2  -1    3077.065300    3077.118445       0.010000       0.001727             5.31  Bernath2009
   4  0.5   2  -1     3  0.5   2   1    3077.329900    3077.391732       0.010000       0.002009             6.18  Bernath2009
   4  0.5   2   1     3  1.5   2   1    3023.423400    3023.479358       0.010000       0.001851             5.60  Bernath2009
   4  0.5   2  -1     3  1.5   2  -1    3023.321600    3023.376199       0.010000       0.001806             5.46  Bernath2009
   4  1.5   2   1     3  0.5   2   1    3128.569600    3128.622227       0.040000       0.001682             1.32  Bernath2009
   4  1.5   2  -1     3  0.5   2  -1    3128.655600    3128.711015       0.040000       0.001771             1.39  Bernath2009
   4  1.5   1   1     3  1.5   1  -1    3076.574800    3076.600235       0.010000       0.000827             2.54  Bernath2009
   4  1.5   1  -1     3  1.5   1   1    3076.659700    3076.681687       0.010000       0.000715             2.20  Bernath2009
   4  1.5   2   1     3  1.5   2  -1    3074.559400    3074.606694       0.010000       0.001538             4.73  Bernath2009
   4  1.5   2  -1     3  1.5   2   1    3075.008900    3075.071928       0.010000       0.002050             6.30  Bernath2009
   4  1.5   1   1     3  2.5   1   1    3001.791100    3001.819380       0.010000       0.000942             2.83  Bernath2009
   4  1.5   1  -1     3  2.5   1  -1    3001.671800    3001.701871       0.010000       0.001002             3.01  Bernath2009
   4  1.5   2   1     3  2.5   2   1    2985.659900    2985.714147       0.010000       0.001817             5.42  Bernath2009
   4  1.5   2  -1     3  2.5   2  -1    2985.627400    2985.679801       0.010000       0.001755             5.24  Bernath2009
   4  2.5   1   1     3  1.5   1   1    3148.508400    3148.527069       0.010000       0.000593             1.87  Bernath2009
   4  2.5   1  -1     3  1.5   1  -1    3148.610400    3148.628114       0.010000       0.000563             1.77  Bernath2009
   4  2.5   2   1     3  1.5   2   1    3159.962900    3160.009292       0.040000       0.001468             1.16  Bernath2009
   4  2.5   2  -1     3  1.5   2  -1    3159.962900    3160.030010       0.040000       0.002124             1.68  Bernath2009
   4  2.5   1   1     3  2.5   1  -1    3073.520900    3073.547252       0.010000       0.000857             2.64  Bernath2009
   4  2.5   1  -1     3  2.5   1   1    3073.823700    3073.847259       0.010000       0.000766             2.36  Bernath2009
   4  2.5   1   1     3  3.5   1   1    2968.251200    2968.281018       0.010000       0.001005             2.98  Bernath2009
   4  2.5   1  -1     3  3.5   1  -1    2968.037600    2968.071148       0.010000       0.001130             3.35  Bernath2009
   4  2.5   2   1     3  3.5   2   1    2946.989700    2947.043413       0.010000       0.001823             5.37  Bernath2009
   4  2.5   2  -1     3  3.5   2  -1    2947.043400    2947.095228       0.010000       0.001759             5.18  Bernath2009
   4  3.5   1   1     3  2.5   1   1    3174.892300    3174.916799       0.030000       0.000772             0.82  Bernath2009
   4  3.5   1  -1     3  2.5   1  -1    3175.067200    3175.086588       0.010000       0.000611             1.94  Bernath2009
   4  3.5   2   1     3  2.5   2   1    3189.211100    3189.264929       0.040000       0.001688             1.35  Bernath2009
   4  3.5   2  -1     3  2.5   2  -1    3189.144600    3189.211029       0.040000       0.002083             1.66  Bernath2009
   4  3.5   1   1     3  3.5   1  -1    3069.110200    3069.140688       0.010000       0.000993             3.05  Bernath2009
   4  3.5   1  -1     3  3.5   1   1    3069.797300    3069.820354       0.010000       0.000751             2.31  Bernath2009
   4  3.5   1   1     3  4.5   1   1    2933.083300    2933.114382       0.010000       0.001060             3.11  Bernath2009
   4  3.5   1  -1     3  4.5   1  -1    2932.769000    2932.806036       0.010000       0.001263             3.70  Bernath2009
   4  3.5   2   1     3  4.5   2   1    2907.491200    2907.544470       0.010000       0.001832             5.33  Bernath2009
   4  3.5   2  -1     3  4.5   2  -1    2907.638000    2907.688495       0.010000       0.001737             5.05  Bernath2009
   4  4.5   1   1     3  3.5   1   1    3200.328600    3200.349642       0.010000       0.000658             2.10  Bernath2009
   4  4.5   1  -1     3  3.5   1  -1    3200.563600    3200.584292       0.010000       0.000647             2.07  Bernath2009
   4  4.5   1  -1     3  4.5   1   1    3064.533500    3064.557986       0.030000       0.000799             0.82  Bernath2009
   4  4.5   1   1     3  5.5   1   1    2896.374300    2896.405832       0.010000       0.001089             3.15  Bernath2009
   4  4.5   1  -1     3  5.5   1  -1    2895.958300    2895.998680       0.010000       0.001394             4.04  Bernath2009
   4  4.5   2   1     3  5.5   2   1    2867.166900    2867.220016       0.010000       0.001853             5.31  Bernath2009
   4  4.5   2  -1     3  5.5   2  -1    2867.407100    2867.456514       0.010000       0.001723             4.94  Bernath2009
   4  5.5   1   1     3  5.5   1  -1    3056.066300    3056.107832       0.010000       0.001359             4.15  Bernath2009
   4  5.5   1  -1     3  5.5   1   1    3058.017100    3058.028968       0.040000       0.000388             0.30  Bernath2009
   4  5.5   1   1     3  6.5   1   1    2858.233900    2858.265771       0.010000       0.001115             3.19  Bernath2009
   4  5.5   1  -1     3  6.5   1  -1    2857.717900    2857.761551       0.010000       0.001527             4.37  Bernath2009
   4  5.5   2   1     3  6.5   2   1    2825.995500    2826.048953       0.010000       0.001891             5.35  Bernath2009
   4  5.5   2  -1     3  6.5   2  -1    2826.327900    2826.376120       0.010000       0.001706             4.82  Bernath2009
   4  6.5   1   1     3  7.5   1   1    2818.770200    2818.801927       0.100000       0.001126             0.32  Bernath2009
   4  6.5   1  -1     3  7.5   1  -1    2818.155800    2818.202709       0.100000       0.001665             0.47  Bernath2009
   4  6.5   2   1     3  7.5   2   1    2783.958800    2784.012881       0.010000       0.001943             5.41  Bernath2009
   4  6.5   2  -1     3  7.5   2  -1    2784.381700    2784.428585       0.010000       0.001684             4.69  Bernath2009
   4  7.5   1   1     3  8.5   1   1    2778.079000    2778.110317       0.010000       0.001127             3.13  Bernath2009
   4  7.5   1  -1     3  8.5   1  -1    2777.368000    2777.417915       0.010000       0.001797             4.99  Bernath2009
   4  7.5   2   1     3  8.5   2   1    2741.050100    2741.104907       0.010000       0.001999             5.48  Bernath2009
   4  7.5   2  -1     3  8.5   2  -1    2741.561500    2741.607270       0.010000       0.001669             4.58  Bernath2009
   4  8.5   1   1     3  9.5   1   1    2736.243700    2736.274479       0.010000       0.001125             3.08  Bernath2009
   4  8.5   1  -1     3  9.5   1  -1    2735.437200    2735.490363       0.010000       0.001944             5.32  Bernath2009
   4  8.5   2   1     3  9.5   2   1    2697.275900    2697.330168       0.010000       0.002012             5.43  Bernath2009
   4  8.5   2  -1     3  9.5   2  -1    2697.873800    2697.917665       0.010000       0.001626             4.39  Bernath2009
   4  9.5   1   1     3 10.5   1   1    2693.337200    2693.367443       0.010000       0.001123             3.02  Bernath2009
   4  9.5   1  -1     3 10.5   1  -1    2692.436900    2692.492812       0.010000       0.002077             5.59  Bernath2009
   4  9.5   2   1     3 10.5   2   1    2652.647400    2652.703624       0.010000       0.002120             5.62  Bernath2009
   4  9.5   2  -1     3 10.5   2  -1    2653.333700    2653.375004       0.010000       0.001557             4.13  Bernath2009
   4 10.5   1   1     3 11.5   1   1    2649.423800    2649.454072       0.010000       0.001143             3.03  Bernath2009
   4 10.5   1  -1     3 11.5   1  -1    2648.429700    2648.489962       0.010000       0.002275             6.03  Bernath2009
   4 10.5   2   1     3 11.5   2   1    2607.190300    2607.247459       0.020000       0.002192             2.86  Bernath2009
   4 10.5   2  -1     3 11.5   2  -1    2607.965400    2608.001636       0.020000       0.001389             1.81  Bernath2009
   4 11.5   1   1     3 12.5   1   1    2604.564600    2604.593041       0.010000       0.001092             2.84  Bernath2009
   4 11.5   1  -1     3 12.5   1  -1    2603.478600    2603.540417       0.010000       0.002374             6.18  Bernath2009
   4 11.5   2   1     3 12.5   2   1    2560.930800    2560.988847       0.010000       0.002267             5.80  Bernath2009
   4 11.5   2  -1     3 12.5   2  -1    2561.785900    2561.824815       0.010000       0.001519             3.89  Bernath2009
   4 12.5   1   1     3 13.5   1   1    2558.811300    2558.838287       0.010000       0.001055             2.70  Bernath2009
   4 12.5   1  -1     3 13.5   1  -1    2557.634200    2557.698112       0.010000       0.002499             6.39  Bernath2009
   4 12.5   2   1     3 13.5   2   1    2513.901800    2513.958239       0.020000       0.002245             2.82  Bernath2009
   4 12.5   2  -1     3 13.5   2  -1    2514.836800    2514.874997       0.010000       0.001519             3.82  Bernath2009
   4 13.5   1   1     3 14.5   1   1    2512.213400    2512.240030       0.010000       0.001060             2.66  Bernath2009
   4 13.5   1  -1     3 14.5   1  -1    2510.939900    2511.013311       0.020000       0.002924             3.67  Bernath2009
   4 13.5   2   1     3 14.5   2   1    2466.126100    2466.188063       0.010000       0.002513             6.20  Bernath2009
   4 13.5   2  -1     3 14.5   2  -1    2467.145200    2467.184574       0.020000       0.001596             1.97  Bernath2009
   4 14.5   1   1     3 15.5   1   1    2464.820100    2464.845452       0.010000       0.001029             2.54  Bernath2009
   4 14.5   1  -1     3 15.5   1  -1    2463.463600    2463.533267       0.020000       0.002828             3.48  Bernath2009
   4 14.5   2   1     3 15.5   2   1    2417.650100    2417.711774       0.010000       0.002551             6.17  Bernath2009
   4 14.5   2  -1     3 15.5   2  -1    2418.751000    2418.786932       0.010000       0.001486             3.59  Bernath2009
   4 15.5   1   1     3 16.5   1   1    2416.675500    2416.699128       0.010000       0.000978             2.36  Bernath2009
   4 15.5   1  -1     3 16.5   1  -1    2415.228800    2415.302642       0.020000       0.003057             3.69  Bernath2009
   4 15.5   2  -1     3 16.5   2  -1    2369.683900    2369.715739       0.010000       0.001344             3.18  Bernath2009
   4 16.5   1   1     3 17.5   1   1    2367.819700    2367.843287       0.020000       0.000996             1.18  Bernath2009
   4 16.5   1  -1     3 17.5   1  -1    2366.286000    2366.363757       0.010000       0.003286             7.78  Bernath2009
   4 22.5   2   1     4 21.5   2   1     641.136000     641.142725       0.030000       0.001049             0.22  Bernath2009
   4 23.5   1   1     4 22.5   1   1     640.945000     640.955614       0.100000       0.001656             0.11  Bernath2009
   4 23.5   1  -1     4 22.5   1  -1     641.859000     641.876633       0.030000       0.002747             0.59  Bernath2009
   4 23.5   2   1     4 22.5   2   1     661.705000     661.712749       0.010000       0.001171             0.77  Bernath2009
   4 24.5   1   1     4 23.5   1   1     661.472000     661.470570       0.050000       0.000216             0.03  Bernath2009
   4 24.5   1  -1     4 23.5   1  -1     662.362000     662.380945       0.010000       0.002860             1.89  Bernath2009
   4 24.5   2   1     4 23.5   2   1     681.386000     681.390871       0.040000       0.000715             0.12  Bernath2009
   4 24.5   2  -1     4 23.5   2  -1     680.601000     680.612379       0.010000       0.001672             1.14  Bernath2009
   4 25.5   1   1     4 24.5   1   1     681.099000     681.105690       0.010000       0.000982             0.67  Bernath2009
   4 25.5   2   1     4 24.5   2   1     700.134000     700.148238       0.010000       0.002034             1.42  Bernath2009
   4 25.5   2  -1     4 24.5   2  -1     699.370000     699.383837       0.010000       0.001979             1.38  Bernath2009
   4 26.5   1   1     4 25.5   1   1     699.823000     699.831109       0.010000       0.001159             0.81  Bernath2009
   4 26.5   1  -1     4 25.5   1  -1     700.680000     700.705507       0.040000       0.003640             0.64  Bernath2009
   4 26.5   2   1     4 25.5   2   1     717.945000     717.955829       0.050000       0.001508             0.22  Bernath2009
   4 26.5   2  -1     4 25.5   2  -1     717.196000     717.210214       0.010000       0.001982             1.42  Bernath2009
   4 27.5   1   1     4 26.5   1   1     717.610000     717.616972       0.010000       0.000972             0.70  Bernath2009
   4 27.5   1  -1     4 26.5   1  -1     718.439000     718.465972       0.100000       0.003754             0.27  Bernath2009
   4 27.5   2   1     4 26.5   2   1     734.758000     734.784216       0.050000       0.003568             0.52  Bernath2009
   4 27.5   2  -1     4 26.5   2  -1     734.049000     734.062103       0.010000       0.001785             1.31  Bernath2009
   4 28.5   1   1     4 27.5   1   1     734.428000     734.433162       0.030000       0.000703             0.17  Bernath2009
   4 28.5   1  -1     4 27.5   1  -1     735.208000     735.251779       0.010000       0.005955             4.38  Bernath2009
   4 28.5   2   1     4 27.5   2   1     750.577000     750.603257       0.010000       0.003498             2.63  Bernath2009
   4 28.5   2  -1     4 27.5   2  -1     749.882000     749.909386       0.100000       0.003652             0.27  Bernath2009
   4 29.5   1   1     4 28.5   1   1     750.239000     750.248969       0.010000       0.001329             1.00  Bernath2009
   4 29.5   1  -1     4 28.5   1  -1     750.981000     751.032181       0.010000       0.006815             5.12  Bernath2009
   4 30.5   2   1     4 29.5   2   1     779.051000     779.086745       0.010000       0.004588             3.57  Bernath2009
   4 30.5   2  -1     4 29.5   2  -1     778.449000     778.463715       0.010000       0.001890             1.47  Bernath2009
   4 31.5   1  -1     4 30.5   1  -1     779.379000     779.448233       0.010000       0.008883             6.92  Bernath2009
   4 31.5   2   1     4 30.5   2   1     791.641000     791.683344       0.010000       0.005349             4.23  Bernath2009
   4 31.5   2  -1     4 30.5   2  -1     791.089000     791.103019       0.010000       0.001772             1.40  Bernath2009
   4 32.5   1  -1     4 31.5   1  -1     791.937000     792.015227       0.010000       0.009878             7.82  Bernath2009
   5  0.5   2   1     3  0.5   2  -1    5991.769800    5991.865493       0.010000       0.001597             9.57  Bernath2009
   5  0.5   2  -1     3  0.5   2   1    5992.025700    5992.132541       0.010000       0.001783            10.68  Bernath2009
   5  1.5   2   1     3  0.5   2   1    6040.867500    6040.963064       0.010000       0.001582             9.56  Bernath2009
   5  1.5   2  -1     3  0.5   2  -1    6040.937800    6041.042943       0.010000       0.001741            10.51  Bernath2009
   5  1.5   1   1     3  1.5   1  -1    5990.718300    5990.737548       0.010000       0.000321             1.92  Bernath2009
   5  1.5   1  -1     3  1.5   1   1    5990.797200    5990.815423       0.010000       0.000304             1.82  Bernath2009
   5  1.5   2   1     3  1.5   2  -1    5986.860700    5986.947531       0.010000       0.001450             8.68  Bernath2009
   5  1.5   2  -1     3  1.5   2   1    5987.293700    5987.403857       0.010000       0.001840            11.02  Bernath2009
   5  1.5   2   1     3  2.5   2   1    5897.958900    5898.054984       0.010000       0.001629             9.61  Bernath2009
   5  2.5   2   1     3  1.5   2   1    6068.306000    6068.394631       0.010000       0.001461             8.86  Bernath2009
   5  2.5   2  -1     3  1.5   2  -1    6068.306000    6068.409176       0.010000       0.001700            10.32  Bernath2009
   5  2.5   1   1     3  2.5   1  -1    5984.706900    5984.729741       0.010000       0.000382             2.28  Bernath2009
   5  2.5   1  -1     3  2.5   1   1    5984.997200    5985.017174       0.010000       0.000334             2.00  Bernath2009
   5  2.5   2   1     3  2.5   2  -1    5978.926000    5979.002503       0.010000       0.001280             7.65  Bernath2009
   5  2.5   2  -1     3  2.5   2   1    5979.405600    5979.516628       0.010000       0.001857            11.10  Bernath2009
   5  2.5   1  -1     3  3.5   1  -1    5879.210900    5879.241064       0.010000       0.000513             3.02  Bernath2009
   5  2.5   2   1     3  3.5   2   1    5855.341700    5855.428752       0.020000       0.001487             4.35  Bernath2009
   5  2.5   2  -1     3  3.5   2  -1    5855.377600    5855.474394       0.020000       0.001653             4.84  Bernath2009
   5  3.5   2   1     3  2.5   2   1    6092.123100    6092.202248       0.010000       0.001299             7.91  Bernath2009
   5  3.5   2  -1     3  2.5   2  -1    6092.051000    6092.150383       0.010000       0.001631             9.94  Bernath2009
   5  3.5   1   1     3  3.5   1  -1    5976.070800    5976.098078       0.010000       0.000456             2.73  Bernath2009
   5  3.5   1  -1     3  3.5   1   1    5976.729800    5976.750680       0.010000       0.000349             2.09  Bernath2009
   5  3.5   2   1     3  3.5   2  -1    5968.097700    5968.160014       0.010000       0.001044             6.23  Bernath2009
   5  3.5   2  -1     3  3.5   2   1    5968.462700    5968.576632       0.010000       0.001909            11.39  Bernath2009
   5  3.5   1   1     3  4.5   1   1    5840.044800    5840.071772       0.010000       0.000462             2.70  Bernath2009
   5  3.5   1  -1     3  4.5   1  -1    5839.701100    5839.736362       0.010000       0.000604             3.53  Bernath2009
   5  3.5   2   1     3  4.5   2   1    5810.396600    5810.481789       0.010000       0.001466             8.52  Bernath2009
   5  3.5   2  -1     3  4.5   2  -1    5810.538700    5810.627849       0.010000       0.001534             8.91  Bernath2009
   5  4.5   2   1     3  3.5   2   1    6112.389500    6112.464164       0.010000       0.001222             7.47  Bernath2009
   5  4.5   2  -1     3  3.5   2  -1    6112.261300    6112.354574       0.010000       0.001526             9.33  Bernath2009
   5  4.5   1   1     3  4.5   1  -1    5964.721600    5964.753569       0.010000       0.000536             3.20  Bernath2009
   5  4.5   1  -1     3  4.5   1   1    5965.909500    5965.929872       0.010000       0.000341             2.04  Bernath2009
   5  4.5   2   1     3  4.5   2  -1    5954.469500    5954.515381       0.020000       0.000771             2.29  Bernath2009
   5  4.5   2  -1     3  4.5   2   1    5954.558100    5954.676349       0.010000       0.001986            11.82  Bernath2009
   5  4.5   1   1     3  5.5   1   1    5797.796200    5797.824076       0.010000       0.000481             2.79  Bernath2009
   5  4.5   1  -1     3  5.5   1  -1    5797.330700    5797.370565       0.010000       0.000688             3.99  Bernath2009
   5  4.5   2   1     3  5.5   2   1    5763.182100    5763.263069       0.010000       0.001405             8.10  Bernath2009
   5  4.5   2  -1     3  5.5   2  -1    5763.431000    5763.514587       0.010000       0.001450             8.36  Bernath2009
   5  5.5   1  -1     3  4.5   1  -1    6119.401300    6119.425155       0.010000       0.000390             2.39  Bernath2009
   5  5.5   2   1     3  4.5   2   1    6129.223400    6129.290266       0.010000       0.001091             6.69  Bernath2009
   5  5.5   2  -1     3  4.5   2  -1    6129.046100    6129.135222       0.010000       0.001454             8.91  Bernath2009
   5  5.5   1   1     3  5.5   1  -1    5950.606400    5950.644281       0.010000       0.000637             3.79  Bernath2009
   5  5.5   1  -1     3  5.5   1   1    5952.476700    5952.495662       0.010000       0.000319             1.90  Bernath2009
   5  5.5   1   1     3  6.5   1   1    5752.775300    5752.802220       0.010000       0.000468             2.69  Bernath2009
   5  5.5   1  -1     3  6.5   1  -1    5752.183800    5752.228245       0.010000       0.000773             4.44  Bernath2009
   5  5.5   2   1     3  6.5   2   1    5713.706700    5713.783219       0.010000       0.001339             7.65  Bernath2009
   5  5.5   2  -1     3  6.5   2  -1    5714.064200    5714.142453       0.010000       0.001369             7.83  Bernath2009
   5  6.5   1   1     3  5.5   1   1    6133.994300    6134.012448       0.010000       0.000296             1.81  Bernath2009
   5  6.5   1  -1     3  5.5   1  -1    6134.227700    6134.254552       0.010000       0.000438             2.69  Bernath2009
   5  6.5   2   1     3  5.5   2   1    6142.714700    6142.774493       0.010000       0.000973             5.98  Bernath2009
   5  6.5   2  -1     3  5.5   2  -1    6142.504100    6142.586694       0.010000       0.001345             8.26  Bernath2009
   5  6.5   1   1     3  6.5   1  -1    5933.701400    5933.745031       0.010000       0.000735             4.36  Bernath2009
   5  6.5   1  -1     3  6.5   1   1    5936.397300    5936.412490       0.010000       0.000256             1.52  Bernath2009
   5  6.5   1   1     3  7.5   1   1    5705.072300    5705.097651       0.010000       0.000444             2.54  Bernath2009
   5  6.5   1  -1     3  7.5   1  -1    5704.353100    5704.401654       0.010000       0.000851             4.86  Bernath2009
   5  6.5   2   1     3  7.5   2   1    5661.971800    5662.043772       0.010000       0.001271             7.20  Bernath2009
   5  6.5   2  -1     3  7.5   2  -1    5662.439100    5662.512174       0.010000       0.001291             7.31  Bernath2009
   5  7.5   1   1     3  6.5   1   1    6146.040700    6146.057916       0.010000       0.000280             1.72  Bernath2009
   5  7.5   1  -1     3  6.5   1  -1    6146.278300    6146.308409       0.010000       0.000490             3.01  Bernath2009
   5  7.5   2   1     3  6.5   2   1    6152.926200    6152.980750       0.010000       0.000887             5.45  Bernath2009
   5  7.5   2  -1     3  6.5   2  -1    6152.695000    6152.772282       0.010000       0.001256             7.73  Bernath2009
   5  7.5   1   1     3  8.5   1   1    5654.775500    5654.798276       0.010000       0.000403             2.28  Bernath2009
   5  7.5   1  -1     3  8.5   1  -1    5653.926300    5653.978702       0.010000       0.000927             5.24  Bernath2009
   5  7.5   2   1     3  8.5   2   1    5607.981300    5608.050038       0.010000       0.001226             6.87  Bernath2009
   5  7.5   2  -1     3  8.5   2  -1    5608.563100    5608.629052       0.020000       0.001176             3.30  Bernath2009
   5  8.5   1   1     3  7.5   1   1    6155.217500    6155.233394       0.010000       0.000258             1.59  Bernath2009
   5  8.5   2   1     3  7.5   2   1    6159.903100    6159.945188       0.050000       0.000683             0.84  Bernath2009
   5  8.5   2  -1     3  7.5   2  -1    6159.660700    6159.727417       0.040000       0.001083             1.67  Bernath2009
   5  8.5   1   1     3  9.5   1   1    5601.964800    5601.984421       0.010000       0.000350             1.96  Bernath2009
   5  8.5   1  -1     3  9.5   1  -1    5600.983400    5601.039488       0.010000       0.001001             5.61  Bernath2009
   5  8.5   2   1     3  9.5   2   1    5551.750300    5551.814786       0.010000       0.001162             6.45  Bernath2009
   5  8.5   2  -1     3  9.5   2  -1    5552.447300    5552.506075       0.010000       0.001059             5.88  Bernath2009
   5  9.5   1   1     3  8.5   1   1    6161.441400    6161.455332       0.020000       0.000226             0.70  Bernath2009
   5  9.5   2   1     3  8.5   2   1    6163.638300    6163.683006       0.020000       0.000725             2.24  Bernath2009
   5  9.5   2  -1     3  8.5   2  -1    6163.399600    6163.466752       0.020000       0.001090             3.36  Bernath2009
   5  9.5   1   1     3 10.5   1   1    5546.714000    5546.728674       0.010000       0.000265             1.47  Bernath2009
   5  9.5   1  -1     3 10.5   1  -1    5545.597500    5545.656380       0.010000       0.001062             5.89  Bernath2009
   5  9.5   2   1     3 10.5   2   1    5493.296900    5493.358015       0.010000       0.001113             6.11  Bernath2009
   5  9.5   2  -1     3 10.5   2  -1    5494.111500    5494.163460       0.010000       0.000946             5.20  Bernath2009
   5 10.5   1   1     3  9.5   1   1    6164.647700    6164.656639       0.010000       0.000145             0.89  Bernath2009
   5 10.5   2  -1     3  9.5   2  -1    6163.937300    6163.990623       0.040000       0.000865             1.33  Bernath2009
   5 10.5   1   1     3 11.5   1   1    5489.086300    5489.096957       0.010000       0.000194             1.07  Bernath2009
   5 10.5   1  -1     3 11.5   1  -1    5487.832200    5487.895149       0.010000       0.001147             6.29  Bernath2009
   5 10.5   2   1     3 11.5   2   1    5432.647400    5432.705471       0.010000       0.001069             5.81  Bernath2009
   5 10.5   2  -1     3 11.5   2  -1    5433.580300    5433.627100       0.010000       0.000861             4.68  Bernath2009
   5 11.5   1   1     3 12.5   1   1    5429.143000    5429.149733       0.010000       0.000124             0.67  Bernath2009
   5 11.5   1  -1     3 12.5   1  -1    5427.750300    5427.816187       0.010000       0.001214             6.59  Bernath2009
   5 11.5   2   1     3 12.5   2   1    5369.834500    5369.886991       0.010000       0.000978             5.25  Bernath2009
   5 11.5   2  -1     3 12.5   2  -1    5370.889800    5370.926900       0.010000       0.000691             3.71  Bernath2009
   5 12.5   1   1     3 11.5   1   1    6161.782700    6161.782564       0.010000       0.000002             0.01  Bernath2009
   5 12.5   1   1     3 13.5   1   1    5366.941600    5366.942994       0.010000       0.000026             0.14  Bernath2009
   5 12.5   1  -1     3 13.5   1  -1    5365.405100    5365.475478       0.010000       0.001312             7.04  Bernath2009
   5 12.5   2   1     3 13.5   2   1    5304.881700    5304.935037       0.010000       0.001005             5.33  Bernath2009
   5 12.5   2  -1     3 13.5   2  -1    5306.062400    5306.095325       0.010000       0.000621             3.29  Bernath2009
   5 13.5   1   1     3 14.5   1   1    5302.534300    5302.528962       0.010000       0.000101             0.53  Bernath2009
   5 13.5   1  -1     3 14.5   1  -1    5300.851600    5300.925283       0.010000       0.001390             7.37  Bernath2009
   5 13.5   2   1     3 14.5   2   1    5237.840300    5237.883471       0.040000       0.000824             1.08  Bernath2009
   5 13.5   2  -1     3 14.5   2  -1    5239.140200    5239.166193       0.010000       0.000496             2.60  Bernath2009
   5 14.5   1   1     3 15.5   1   1    5235.967200    5235.956524       0.010000       0.000204             1.07  Bernath2009
   5 14.5   1  -1     3 15.5   1  -1    5234.136000    5234.214555       0.010000       0.001501             7.86  Bernath2009
   5 14.5   2   1     3 15.5   2   1    5168.721200    5168.766548       0.010000       0.000877             4.53  Bernath2009
   5 14.5   2  -1     3 15.5   2  -1    5170.161200    5170.173690       0.040000       0.000242             0.31  Bernath2009
   5 15.5   1   1     3 16.5   1   1    5167.283800    5167.271461       0.010000       0.000239             1.23  Bernath2009
   5 15.5   1  -1     3 16.5   1  -1    5165.314700    5165.389158       0.040000       0.001441             1.86  Bernath2009
   5 15.5   2   1     3 16.5   2   1    5097.575100    5097.618077       0.010000       0.000843             4.30  Bernath2009
   5 15.5   2  -1     3 16.5   2  -1    5099.133500    5099.151537       0.060000       0.000354             0.30  Bernath2009
   5 16.5   1   1     3 17.5   1   1    5096.549300    5096.516502       0.100000       0.000644             0.33  Bernath2009
   5 16.5   1  -1     3 17.5   1  -1    5094.403400    5094.491906       0.010000       0.001737             8.85  Bernath2009
   5 16.5   2   1     3 17.5   2   1    5024.420500    5024.470686       0.100000       0.000999             0.50  Bernath2009
   5 16.5   2  -1     3 17.5   2  -1    5026.128700    5026.132265       0.010000       0.000071             0.36  Bernath2009
   5 17.5   1   1     3 18.5   1   1    5023.755700    5023.731243       0.030000       0.000487             0.82  Bernath2009
   5 17.5   1  -1     3 18.5   1  -1    5021.471600    5021.562483       0.010000       0.001810             9.09  Bernath2009
   5  0.5   2   1     4  0.5   2  -1    2914.576300    2914.613412       0.010000       0.001273             3.71  Bernath2009
   5  0.5   2  -1     4  0.5   2   1    2914.820000    2914.874447       0.030000       0.001868             1.81  Bernath2009
   5  0.5   2   1     4  1.5   2   1    2863.336900    2863.382916       0.010000       0.001607             4.60  Bernath2009
   5  0.5   2  -1     4  1.5   2  -1    2863.239700    2863.281876       0.010000       0.001473             4.22  Bernath2009
   5  1.5   2   1     4  0.5   2   1    2963.667700    2963.704969       0.010000       0.001258             3.73  Bernath2009
   5  1.5   2  -1     4  0.5   2  -1    2963.743300    2963.790862       0.010000       0.001605             4.76  Bernath2009
   5  1.5   1   1     4  1.5   1  -1    2914.101700    2914.098423       0.010000       0.000112             0.33  Bernath2009
   5  1.5   1  -1     4  1.5   1   1    2914.176900    2914.172625       0.010000       0.000147             0.43  Bernath2009
   5  1.5   1   1     4  2.5   1   1    2842.253600    2842.253042       0.010000       0.000020             0.06  Bernath2009
   5  1.5   1  -1     4  2.5   1  -1    2842.144000    2842.144746       0.010000       0.000026             0.07  Bernath2009
   5  1.5   2   1     4  2.5   2   1    2827.132200    2827.175035       0.010000       0.001515             4.28  Bernath2009
   5  1.5   2  -1     4  2.5   2  -1    2827.095700    2827.137050       0.010000       0.001463             4.14  Bernath2009
   5  2.5   1   1     4  1.5   1   1    2983.072600    2983.066760       0.010000       0.000196             0.58  Bernath2009
   5  2.5   1  -1     4  1.5   1  -1    2983.072600    2983.158905       1.000000       0.002893             0.09  Bernath2009
   5  2.5   2   1     4  1.5   2   1    2993.520100    2993.551140       0.020000       0.001037             1.55  Bernath2009
   5  2.5   1   1     4  2.5   1  -1    2911.040500    2911.038881       0.010000       0.000056             0.16  Bernath2009
   5  2.5   1  -1     4  2.5   1   1    2911.320700    2911.313524       0.020000       0.000246             0.36  Bernath2009
   5  2.5   1   1     4  3.5   1   1    2809.968400    2809.969340       0.010000       0.000033             0.09  Bernath2009
   5  2.5   1  -1     4  3.5   1  -1    2809.770700    2809.774188       0.010000       0.000124             0.35  Bernath2009
   5  2.5   2   1     4  3.5   2   1    2789.955100    2790.000358       0.040000       0.001622             1.13  Bernath2009
   5  2.5   2  -1     4  3.5   2  -1    2789.997800    2790.042815       0.040000       0.001613             1.13  Bernath2009
   5  3.5   1   1     4  2.5   1   1    3008.174100    3008.170539       0.030000       0.000118             0.12  Bernath2009
   5  3.5   1  -1     4  2.5   1  -1    3008.174100    3008.326054       1.000000       0.005051             0.15  Bernath2009
   5  3.5   1   1     4  3.5   1  -1    2906.629100    2906.631203       0.010000       0.000072             0.21  Bernath2009
   5  3.5   1  -1     4  3.5   1   1    2907.260800    2907.256514       0.010000       0.000147             0.43  Bernath2009
   5  3.5   1   1     4  4.5   1   1    2776.099600    2776.101914       0.010000       0.000083             0.23  Bernath2009
   5  3.5   1  -1     4  4.5   1  -1    2775.807200    2775.812909       0.010000       0.000206             0.57  Bernath2009
   5  3.5   2   1     4  4.5   2   1    2751.907100    2751.944602       0.010000       0.001363             3.75  Bernath2009
   5  3.5   2  -1     4  4.5   2  -1    2752.037900    2752.074431       0.010000       0.001327             3.65  Bernath2009
   5  4.5   1   1     4  5.5   1   1    2740.719800    2740.720964       0.010000       0.000042             0.12  Bernath2009
   5  4.5   1  -1     4  5.5   1  -1    2740.328900    2740.336878       0.010000       0.000291             0.80  Bernath2009
   5  4.5   2   1     4  5.5   2   1    2712.969900    2713.024240       0.200000       0.002003             0.27  Bernath2009
   5  4.5   2  -1     4  5.5   2  -1    2713.210600    2713.242601       0.010000       0.001179             3.20  Bernath2009
   5  5.5   1   1     4  6.5   1   1    2703.922800    2703.922838       0.010000       0.000001             0.00  Bernath2009
   5  5.5   1  -1     4  6.5   1  -1    2703.435100    2703.444776       0.010000       0.000358             0.97  Bernath2009
   5  5.5   2   1     4  6.5   2   1    2673.198500    2673.229493       0.010000       0.001159             3.10  Bernath2009
   5  5.5   2  -1     4  6.5   2  -1    2673.508100    2673.535214       0.010000       0.001014             2.71  Bernath2009
   5  6.5   1   1     4  7.5   1   1    2665.807700    2665.805149       0.010000       0.000096             0.26  Bernath2009
   5  6.5   1  -1     4  7.5   1  -1    2665.223000    2665.234793       0.010000       0.000442             1.18  Bernath2009
   5  6.5   2   1     4  7.5   2   1    2632.522900    2632.548998       0.010000       0.000991             2.61  Bernath2009
   5  6.5   2  -1     4  7.5   2  -1    2632.918000    2632.940328       0.010000       0.000848             2.23  Bernath2009
   5  7.5   1   1     4  8.5   1   1    2626.461500    2626.457008       0.010000       0.000171             0.45  Bernath2009
   5  7.5   1  -1     4  8.5   1  -1    2625.783700    2625.795948       0.010000       0.000466             1.22  Bernath2009
   5  7.5   2   1     4  8.5   2   1    2590.955800    2590.979336       0.010000       0.000908             2.35  Bernath2009
   5  7.5   2  -1     4  8.5   2  -1    2591.437400    2591.454620       0.010000       0.000664             1.72  Bernath2009
   5  8.5   1   1     4  9.5   1   1    2585.965000    2585.957109       0.010000       0.000305             0.79  Bernath2009
   5  8.5   1  -1     4  9.5   1  -1    2585.193900    2585.206675       0.010000       0.000494             1.28  Bernath2009
   5  8.5   2   1     4  9.5   2   1    2548.507600    2548.526705       0.010000       0.000750             1.91  Bernath2009
   5  8.5   2  -1     4  9.5   2  -1    2549.073400    2549.084546       0.010000       0.000437             1.11  Bernath2009
   5  9.5   1   1     4 10.5   1   1    2544.386500    2544.374790       0.010000       0.000460             1.17  Bernath2009
   5  9.5   1  -1     4 10.5   1  -1    2543.523200    2543.536091       0.010000       0.000507             1.29  Bernath2009
   5  9.5   2   1     4 10.5   2   1    2505.190500    2505.205597       0.010000       0.000603             1.51  Bernath2009
   5  9.5   2  -1     4 10.5   2  -1    2505.839700    2505.844827       0.010000       0.000205             0.51  Bernath2009
   5 10.5   1   1     4 11.5   1   1    2501.788400    2501.771813       0.010000       0.000663             1.66  Bernath2009
   5 10.5   1  -1     4 11.5   1  -1    2500.833600    2500.845809       0.010000       0.000488             1.22  Bernath2009
   5 10.5   2   1     4 11.5   2   1    2461.025800    2461.036758       0.010000       0.000445             1.10  Bernath2009
   5 10.5   2  -1     4 11.5   2  -1    2461.758500    2461.756357       0.010000       0.000087             0.21  Bernath2009
   5 11.5   1   1     4 12.5   1   1    2458.223700    2458.203979       0.010000       0.000802             1.97  Bernath2009
   5 11.5   1  -1     4 12.5   1  -1    2457.181900    2457.191566       0.010000       0.000393             0.97  Bernath2009
   5 12.5   1  -1     4 13.5   1  -1    2412.612200    2412.624459       0.010000       0.000508             1.23  Bernath2009
   6  0.5   2   1     4  0.5   2  -1    5665.646900    5665.678904       0.010000       0.000565             3.20  Bernath2009
   6  0.5   2  -1     4  0.5   2   1    5665.886100    5665.933408       0.010000       0.000835             4.73  Bernath2009
   6  0.5   2   1     4  1.5   2   1    5614.408300    5614.448409       0.010000       0.000714             4.01  Bernath2009
   6  0.5   2  -1     4  1.5   2  -1    5614.302900    5614.340838       0.010000       0.000676             3.79  Bernath2009
   6  1.5   1   1     4  1.5   1  -1    5664.653400    5664.592810       0.010000       0.001070             6.06  Bernath2009
   6  1.5   1  -1     4  1.5   1   1    5664.724300    5664.663532       0.050000       0.001073             1.22  Bernath2009
   6  1.5   2   1     4  1.5   2  -1    5660.744000    5660.764166       0.050000       0.000356             0.40  Bernath2009
   6  1.5   2  -1     4  1.5   2   1    5661.151100    5661.202542       0.050000       0.000909             1.03  Bernath2009
   6  1.5   1   1     4  2.5   1   1    5592.804300    5592.747429       0.010000       0.001017             5.69  Bernath2009
   6  1.5   1  -1     4  2.5   1  -1    5592.692000    5592.635653       0.010000       0.001008             5.63  Bernath2009
   6  1.5   2   1     4  2.5   2   1    5575.792500    5575.826803       0.010000       0.000615             3.43  Bernath2009
   6  1.5   2  -1     4  2.5   2  -1    5575.743100    5575.779227       0.010000       0.000648             3.61  Bernath2009
   6  2.5   1   1     4  1.5   1   1    5730.629600    5730.567832       0.010000       0.001078             6.18  Bernath2009
   6  2.5   1  -1     4  1.5   1  -1    5730.710200    5730.647637       0.010000       0.001092             6.26  Bernath2009
   6  2.5   2   1     4  1.5   2   1    5738.204400    5738.229151       0.020000       0.000431             1.24  Bernath2009
   6  2.5   2  -1     4  1.5   2  -1    5738.210500    5738.244766       0.030000       0.000597             1.14  Bernath2009
   6  2.5   1   1     4  2.5   1  -1    5658.597500    5658.539953       0.010000       0.001017             5.75  Bernath2009
   6  2.5   1  -1     4  2.5   1   1    5658.860800    5658.802256       0.050000       0.001035             1.17  Bernath2009
   6  2.5   2   1     4  2.5   2  -1    5652.799900    5652.805835       0.050000       0.000105             0.12  Bernath2009
   6  2.5   2  -1     4  2.5   2   1    5653.253800    5653.307402       0.010000       0.000948             5.36  Bernath2009
   6  2.5   1   1     4  3.5   1   1    5557.525100    5557.470413       0.010000       0.000984             5.47  Bernath2009
   6  2.5   1  -1     4  3.5   1  -1    5557.314500    5557.262920       0.010000       0.000928             5.16  Bernath2009
   6  2.5   2   1     4  3.5   2   1    5534.657200    5534.678368       0.030000       0.000382             0.71  Bernath2009
   6  2.5   2  -1     4  3.5   2  -1    5534.674800    5534.713537       0.050000       0.000700             0.77  Bernath2009
   6  3.5   1   1     4  2.5   1   1    5751.460500    5751.398504       0.010000       0.001078             6.20  Bernath2009
   6  3.5   1  -1     4  2.5   1  -1    5751.585400    5751.527217       0.010000       0.001012             5.82  Bernath2009
   6  3.5   2   1     4  2.5   2   1    5760.508100    5760.519016       0.010000       0.000189             1.09  Bernath2009
   6  3.5   2  -1     4  2.5   2  -1    5760.438200    5760.473010       0.010000       0.000604             3.48  Bernath2009
   6  3.5   1   1     4  3.5   1  -1    5649.913400    5649.859168       0.050000       0.000960             1.08  Bernath2009
   6  3.5   1  -1     4  3.5   1   1    5650.514000    5650.457677       0.050000       0.000997             1.13  Bernath2009
   6  3.5   2   1     4  3.5   2  -1    5641.936600    5641.925151       0.050000       0.000203             0.23  Bernath2009
   6  3.5   2  -1     4  3.5   2   1    5642.291000    5642.345543       0.010000       0.000967             5.45  Bernath2009
   6  3.5   1   1     4  4.5   1   1    5519.383400    5519.329880       0.010000       0.000970             5.35  Bernath2009
   6  3.5   1  -1     4  4.5   1  -1    5519.060500    5519.014072       0.010000       0.000841             4.64  Bernath2009
   6  3.5   2   1     4  4.5   2   1    5491.122400    5491.141318       0.010000       0.000345             1.89  Bernath2009
   6  3.5   2  -1     4  4.5   2  -1    5491.245500    5491.271737       0.010000       0.000478             2.62  Bernath2009
   6  4.5   1   1     4  3.5   1   1    5769.966200    5769.905611       0.010000       0.001050             6.06  Bernath2009
   6  4.5   1  -1     4  3.5   1  -1    5770.131400    5770.074929       0.010000       0.000979             5.65  Bernath2009
   6  4.5   2   1     4  3.5   2   1    5779.284500    5779.287539       0.010000       0.000053             0.30  Bernath2009
   6  4.5   2  -1     4  3.5   2  -1    5779.161900    5779.188194       0.010000       0.000455             2.63  Bernath2009
   6  4.5   1   1     4  4.5   1  -1    5638.513600    5638.462006       0.010000       0.000915             5.16  Bernath2009
   6  4.5   1  -1     4  4.5   1   1    5639.600900    5639.545640       0.050000       0.000980             1.11  Bernath2009
   6  4.5   2   1     4  4.5   2  -1    5628.243400    5628.213733       0.050000       0.000527             0.59  Bernath2009
   6  4.5   2  -1     4  4.5   2   1    5628.347900    5628.404362       0.010000       0.001003             5.65  Bernath2009
   6  4.5   1   1     4  5.5   1   1    5478.406000    5478.352854       0.010000       0.000970             5.31  Bernath2009
   6  4.5   1  -1     4  5.5   1  -1    5477.964400    5477.922504       0.010000       0.000765             4.19  Bernath2009
   6  4.5   2   1     4  5.5   2   1    5445.264100    5445.276009       0.010000       0.000219             1.19  Bernath2009
   6  4.5   2  -1     4  5.5   2  -1    5445.489200    5445.507801       0.010000       0.000342             1.86  Bernath2009
   6  5.5   1   1     4  4.5   1   1    5785.978400    5785.916775       0.010000       0.001065             6.16  Bernath2009
   6  5.5   1  -1     4  4.5   1  -1    5786.167800    5786.114711       0.010000       0.000918             5.31  Bernath2009
   6  5.5   2   1     4  4.5   2   1    5794.634000    5794.626826       0.010000       0.000124             0.72  Bernath2009
   6  5.5   2  -1     4  4.5   2  -1    5794.467700    5794.486088       0.010000       0.000317             1.84  Bernath2009
   6  5.5   1   1     4  5.5   1  -1    5624.342600    5624.293639       0.050000       0.000871             0.98  Bernath2009
   6  5.5   1  -1     4  5.5   1   1    5626.060800    5626.005558       0.050000       0.000982             1.10  Bernath2009
   6  5.5   1   1     4  6.5   1   1    5434.660000    5434.605883       0.010000       0.000996             5.41  Bernath2009
   6  5.5   1  -1     4  6.5   1  -1    5434.095400    5434.057784       0.010000       0.000692             3.76  Bernath2009
   6  5.5   2   1     4  6.5   2   1    5397.098300    5397.103239       0.010000       0.000092             0.49  Bernath2009
   6  5.5   2  -1     4  6.5   2  -1    5397.429200    5397.439497       0.010000       0.000191             1.03  Bernath2009
   6  6.5   1   1     4  5.5   1   1    5799.335700    5799.272409       0.010000       0.001091             6.33  Bernath2009
   6  6.5   1  -1     4  5.5   1  -1    5799.536500    5799.486317       0.010000       0.000865             5.02  Bernath2009
   6  6.5   2   1     4  5.5   2   1    5806.633800    5806.617404       0.010000       0.000282             1.64  Bernath2009
   6  6.5   2  -1     4  5.5   2  -1    5806.438300    5806.447852       0.010000       0.000165             0.96  Bernath2009
   6  6.5   1   1     4  6.5   1  -1    5607.371600    5607.324636       0.020000       0.000838             2.35  Bernath2009
   6  6.5   1  -1     4  6.5   1   1    5609.856300    5609.798561       0.050000       0.001029             1.15  Bernath2009
   6  6.5   1   1     4  7.5   1   1    5388.224800    5388.168223       0.010000       0.001050             5.66  Bernath2009
   6  6.5   1  -1     4  7.5   1  -1    5387.533800    5387.500245       0.010000       0.000623             3.36  Bernath2009
   6  6.5   2   1     4  7.5   2   1    5346.632600    5346.630739       0.010000       0.000035             0.19  Bernath2009
   6  6.5   2  -1     4  7.5   2  -1    5347.072100    5347.073472       0.010000       0.000026             0.14  Bernath2009
   6  7.5   1   1     4  6.5   1   1    5809.906400    5809.839988       0.010000       0.001143             6.64  Bernath2009
   6  7.5   1  -1     4  6.5   1  -1    5810.105100    5810.057661       0.010000       0.000816             4.74  Bernath2009
   6  7.5   2   1     4  6.5   2   1    5815.338800    5815.313874       0.010000       0.000429             2.49  Bernath2009
   6  7.5   2  -1     4  6.5   2  -1    5815.127200    5815.127622       0.010000       0.000007             0.04  Bernath2009
   6  7.5   1   1     4  7.5   1  -1    5587.587100    5587.541672       0.020000       0.000813             2.27  Bernath2009
   6  7.5   1  -1     4  7.5   1   1    5590.960800    5590.901248       0.050000       0.001065             1.19  Bernath2009
   6  7.5   1   1     4  8.5   1   1    5339.178800    5339.118462       0.010000       0.001130             6.03  Bernath2009
   6  7.5   1  -1     4  8.5   1  -1    5338.358400    5338.328669       0.010000       0.000557             2.97  Bernath2009
   6  7.5   2   1     4  8.5   2   1    5293.875500    5293.866186       0.010000       0.000176             0.93  Bernath2009
   6  7.5   2  -1     4  8.5   2  -1    5294.425100    5294.417199       0.010000       0.000149             0.79  Bernath2009
   6  8.5   1   1     4  7.5   1   1    5817.581600    5817.513289       0.010000       0.001174             6.83  Bernath2009
   6  8.5   1  -1     4  7.5   1  -1    5817.769400    5817.723140       0.010000       0.000795             4.63  Bernath2009
   6  8.5   2   1     4  7.5   2   1    5820.777500    5820.745519       0.010000       0.000549             3.20  Bernath2009
   6  8.5   2  -1     4  7.5   2  -1    5820.562600    5820.554036       0.010000       0.000147             0.86  Bernath2009
   6  8.5   1   1     4  9.5   1   1    5287.594700    5287.529505       0.010000       0.001233             6.52  Bernath2009
   6  8.5   1  -1     4  9.5   1  -1    5286.642100    5286.615852       0.010000       0.000497             2.62  Bernath2009
   6  8.5   2   1     4  9.5   2   1    5238.838300    5238.821810       0.010000       0.000315             1.65  Bernath2009
   6  8.5   2  -1     4  9.5   2  -1    5239.500800    5239.483010       0.010000       0.000340             1.78  Bernath2009
   6  9.5   1   1     4  8.5   1   1    5822.281300    5822.206805       0.010000       0.001279             7.45  Bernath2009
   6  9.5   1  -1     4  8.5   1  -1    5822.445900    5822.397736       0.100000       0.000827             0.48  Bernath2009
   6  9.5   2   1     4  8.5   2   1    5822.959700    5822.921704       0.010000       0.000653             3.80  Bernath2009
   6  9.5   2  -1     4  8.5   2  -1    5822.756100    5822.735940       0.020000       0.000346             1.01  Bernath2009
   6  9.5   1   1     4 10.5   1   1    5233.537500    5233.467531       0.010000       0.001337             7.00  Bernath2009
   6  9.5   1  -1     4 10.5   1  -1    5232.450900    5232.427810       0.010000       0.000441             2.31  Bernath2009
   6  9.5   2   1     4 10.5   2   1    5181.537400    5181.514997       0.010000       0.000432             2.24  Bernath2009
   6  9.5   2  -1     4 10.5   2  -1    5182.316000    5182.288447       0.010000       0.000532             2.76  Bernath2009
   6 10.5   1   1     4  9.5   1   1    5823.929500    5823.849935       0.010000       0.001366             7.96  Bernath2009
   6 10.5   1  -1     4  9.5   1  -1    5824.048100    5824.011157       0.010000       0.000634             3.69  Bernath2009
   6 10.5   2   1     4  9.5   2   1    5821.693800    5821.837413       1.000000       0.002467             0.14  Bernath2009
   6 10.5   2  -1     4  9.5   2  -1    5821.884000    5821.667979       1.000000       0.003711             0.22  Bernath2009
   6 10.5   1   1     4 11.5   1   1    5177.069000    5176.992421       0.010000       0.001479             7.66  Bernath2009
   6 10.5   1  -1     4 11.5   1  -1    5175.843100    5175.824301       0.010000       0.000363             1.88  Bernath2009
   6 10.5   2  -1     4 11.5   2  -1    5122.893000    5122.855243       0.010000       0.000737             3.78  Bernath2009
   6 11.5   1   1     4 10.5   1   1    5822.541700    5822.382334       1.000000       0.002737             0.16  Bernath2009
   6 11.5   1   1     4 12.5   1   1    5118.242400    5118.158549       0.010000       0.001638             8.39  Bernath2009
   6 11.5   1  -1     4 12.5   1  -1    5116.877300    5116.859634       0.010000       0.000345             1.77  Bernath2009
   6 11.5   2   1     4 12.5   2   1    5060.235400    5060.203437       0.010000       0.000632             3.20  Bernath2009
   6 11.5   2  -1     4 12.5   2  -1    5061.255700    5061.207980       0.010000       0.000943             4.77  Bernath2009
   6 12.5   1   1     4 11.5   1   1    5817.851200    5817.750519       1.000000       0.001731             0.10  Bernath2009
   6 12.5   1   1     4 13.5   1   1    5057.105700    5057.015487       0.010000       0.001784             9.02  Bernath2009
   6 12.5   1  -1     4 13.5   1  -1    5055.596100    5055.583369       0.010000       0.000252             1.27  Bernath2009
   6 12.5   2   1     4 13.5   2   1    4996.284400    4996.249331       0.010000       0.000702             3.51  Bernath2009
   6 13.5   1   1     4 12.5   1   1    5809.763200    5809.905433       2.000000       0.002448             0.07  Bernath2009
   6 13.5   1  -1     4 14.5   1  -1    4992.044300    4992.040811       0.020000       0.000070             0.17  Bernath2009
   6 13.5   2   1     4 14.5   2   1    4930.171700    4930.131593       0.010000       0.000814             4.01  Bernath2009
   6 13.5   2  -1     4 14.5   2  -1    4931.442600    4931.376157       0.010000       0.001347             6.64  Bernath2009
   6 14.5   1   1     4 15.5   1   1    4928.082200    4927.978890       0.010000       0.002096            10.33  Bernath2009
   6 14.5   1  -1     4 15.5   1  -1    4926.273700    4926.273275       0.010000       0.000009             0.04  Bernath2009
   6 14.5   2   1     4 15.5   2   1    4861.909800    4861.876179       0.050000       0.000692             0.67  Bernath2009
   6 15.5   1   1     4 16.5   1   1    4860.273600    4860.163957       0.010000       0.002256            10.96  Bernath2009
   6 15.5   1  -1     4 16.5   1  -1    4858.309400    4858.318161       0.010000       0.000180             0.88  Bernath2009
   6 15.5   2   1     4 16.5   2   1    4791.539100    4791.507540       1.000000       0.000659             0.03  Bernath2009
   6 15.5   2  -1     4 16.5   2  -1    4793.085900    4793.000707       0.010000       0.001777             8.52  Bernath2009
   6 16.5   1   1     4 17.5   1   1    4790.316500    4790.197041       0.030000       0.002494             3.98  Bernath2009
   6 16.5   1  -1     4 17.5   1  -1    4788.192100    4788.208861       0.010000       0.000350             1.68  Bernath2009
   6 16.5   2  -1     4 17.5   2  -1    4720.756900    4720.668293       1.000000       0.001877             0.09  Bernath2009
   6 17.5   1   1     4 18.5   1   1    4718.227600    4718.107239       0.010000       0.002551            12.04  Bernath2009
   6 17.5   1  -1     4 18.5   1  -1    4715.941300    4715.974525       1.000000       0.000705             0.03  Bernath2009
   6 17.5   2  -1     4 18.5   2  -1    4646.367800    4646.265640       1.000000       0.002199             0.10  Bernath2009
   6 18.5   1   1     4 19.5   1   1    4644.036200    4643.919046       1.000000       0.002523             0.12  Bernath2009
   6 18.5   2   1     4 19.5   2   1    4567.765700    4567.926673       2.000000       0.003524             0.08  Bernath2009
   6 18.5   2  -1     4 19.5   2  -1    4569.903800    4569.807644       1.000000       0.002104             0.10  Bernath2009
   6  0.5   2  -1     5  1.5   2  -1    2702.030200    2702.008910       1.000000       0.000788             0.02  Bernath2009
   6  1.5   1   1     5  2.5   1   1    2681.618600    2681.564940       0.010000       0.002001             5.37  Bernath2009
   6  1.5   1  -1     5  2.5   1  -1    2681.518600    2681.465737       0.010000       0.001971             5.29  Bernath2009
   6  1.5   2   1     5  2.5   2   1    2667.443100    2667.441464       0.010000       0.000061             0.16  Bernath2009
   6  1.5   2  -1     5  2.5   2  -1    2667.404400    2667.400061       0.010000       0.000163             0.43  Bernath2009
   6  2.5   1   1     5  3.5   1   1    2650.564400    2650.513022       0.010000       0.001938             5.14  Bernath2009
   6  2.5   1  -1     5  3.5   1  -1    2650.381200    2650.332594       0.010000       0.001834             4.86  Bernath2009
   6  2.5   2   1     5  3.5   2   1    2631.750100    2631.741050       0.020000       0.000344             0.45  Bernath2009
   6  2.5   2  -1     5  3.5   2  -1    2631.780800    2631.774183       0.010000       0.000251             0.66  Bernath2009
   6  3.5   1   1     5  4.5   1   1    2617.961100    2617.911635       0.010000       0.001889             4.95  Bernath2009
   6  3.5   1  -1     5  4.5   1  -1    2617.687000    2617.642187       0.010000       0.001712             4.48  Bernath2009
   6  3.5   2   1     5  4.5   2   1    2595.106200    2595.098265       0.010000       0.000306             0.79  Bernath2009
   6  3.5   2  -1     5  4.5   2  -1    2595.219400    2595.213664       0.020000       0.000221             0.29  Bernath2009
   6  4.5   1   1     5  5.5   1   1    2583.864800    2583.816405       0.010000       0.001873             4.84  Bernath2009
   6  4.5   1  -1     5  5.5   1  -1    2583.498400    2583.455810       0.010000       0.001649             4.26  Bernath2009
   6  4.5   2   1     5  5.5   2   1    2557.552500    2557.541743       0.010000       0.000421             1.08  Bernath2009
   6  4.5   2  -1     5  5.5   2  -1    2557.754100    2557.741468       0.010000       0.000494             1.26  Bernath2009
   6  5.5   1   1     5  4.5   1   1    2884.556600    2884.498530       0.010000       0.002013             5.81  Bernath2009
   6  5.5   1  -1     5  4.5   1  -1    2884.793500    2884.742825       0.020000       0.001757             2.53  Bernath2009
   6  5.5   2   1     5  4.5   2   1    2898.620200    2898.583772       0.010000       0.001257             3.64  Bernath2009
   6  5.5   2  -1     5  4.5   2  -1    2898.445100    2898.428015       0.010000       0.000589             1.71  Bernath2009
   6  5.5   1   1     5  6.5   1   1    2548.358100    2548.310159       0.010000       0.001881             4.79  Bernath2009
   6  5.5   1  -1     5  6.5   1  -1    2547.898100    2547.858839       0.010000       0.001541             3.93  Bernath2009
   6  5.5   2   1     5  6.5   2   1    2519.086200    2519.072348       0.010000       0.000550             1.39  Bernath2009
   6  5.5   2  -1     5  6.5   2  -1    2519.371400    2519.355908       0.010000       0.000615             1.55  Bernath2009
   6  6.5   1   1     5  5.5   1   1    2904.794700    2904.735960       0.010000       0.002022             5.87  Bernath2009
   6  6.5   1  -1     5  5.5   1  -1    2905.069700    2905.019622       0.010000       0.001724             5.01  Bernath2009
   6  6.5   2   1     5  5.5   2   1    2918.920500    2918.883138       0.020000       0.001280             1.87  Bernath2009
   6  6.5   2  -1     5  5.5   2  -1    2918.701700    2918.681519       0.010000       0.000691             2.02  Bernath2009
   6  6.5   1   1     5  7.5   1   1    2511.528400    2511.480264       0.010000       0.001917             4.81  Bernath2009
   6  6.5   1  -1     5  7.5   1  -1    2510.974100    2510.939459       0.010000       0.001380             3.46  Bernath2009
   6  6.5   2   1     5  7.5   2   1    2479.702100    2479.685607       0.010000       0.000665             1.65  Bernath2009
   6  6.5   2  -1     5  7.5   2  -1    2480.070800    2480.051691       0.010000       0.000771             1.91  Bernath2009
   6  7.5   1   1     5  6.5   1   1    2923.603100    2923.544264       0.010000       0.002012             5.88  Bernath2009
   6  7.5   1  -1     5  6.5   1  -1    2923.907700    2923.858715       0.010000       0.001675             4.90  Bernath2009
   6  7.5   2   1     5  6.5   2   1    2937.326200    2937.282983       0.010000       0.001471             4.32  Bernath2009
   6  7.5   2  -1     5  6.5   2  -1    2937.068200    2937.044033       0.010000       0.000823             2.42  Bernath2009
   6  7.5   1   1     5  8.5   1   1    2473.457800    2473.408520       0.010000       0.001992             4.93  Bernath2009
   6  7.5   1  -1     5  8.5   1  -1    2472.811800    2472.779545       0.010000       0.001304             3.23  Bernath2009
   6  7.5   2   1     5  8.5   2   1    2439.401000    2439.381567       0.010000       0.000797             1.94  Bernath2009
   6  7.5   2  -1     5  8.5   2  -1    2439.852000    2439.828790       0.010000       0.000951             2.32  Bernath2009
   6  8.5   1   1     5  7.5   1   1    2940.885900    2940.825329       0.010000       0.002060             6.06  Bernath2009
   6  8.5   1  -1     5  7.5   1  -1    2941.208500    2941.162353       0.010000       0.001569             4.61  Bernath2009
   6  8.5   2   1     5  7.5   2   1    2953.844900    2953.800387       0.020000       0.001507             2.23  Bernath2009
   6  8.5   1   1     5  9.5   1   1    2434.217800    2434.168273       0.010000       0.002035             4.95  Bernath2009
   6  8.5   1  -1     5  9.5   1  -1    2433.482700    2433.452284       0.010000       0.001250             3.04  Bernath2009
   6  8.5   2   1     5  9.5   2   1    2398.188400    2398.167419       0.010000       0.000875             2.10  Bernath2009
   6  8.5   2  -1     5  9.5   2  -1    2398.721800    2398.694554       0.010000       0.001136             2.72  Bernath2009
   6  9.5   1   1     5  8.5   1   1    2956.559500    2956.496863       0.010000       0.002119             6.26  Bernath2009
   6  9.5   1  -1     5  8.5   1  -1    2956.892400    2956.848612       0.010000       0.001481             4.38  Bernath2009
   6  9.5   2   1     5  8.5   2   1    2968.486000    2968.437086       0.010000       0.001648             4.89  Bernath2009
   6  9.5   1   1     5 10.5   1   1    2393.876100    2393.824646       0.010000       0.002149             5.15  Bernath2009
   6  9.5   1  -1     5 10.5   1  -1    2393.049500    2393.022623       0.010000       0.001123             2.69  Bernath2009
   6  9.5   2   1     5 10.5   2   1    2356.081600    2356.056985       0.010000       0.001045             2.46  Bernath2009
   6  9.5   2  -1     5 10.5   2  -1    2356.695900    2356.662983       0.010000       0.001397             3.29  Bernath2009
   6 10.5   1   1     5  9.5   1   1    2970.548400    2970.488703       0.040000       0.002010             1.49  Bernath2009
   6 10.5   2  -1     5  9.5   2  -1    2980.914700    2980.879522       0.010000       0.001180             3.52  Bernath2009
   6 10.5   1   1     5 11.5   1   1    2352.490100    2352.435729       0.010000       0.002311             5.44  Bernath2009
   6 10.5   1  -1     5 11.5   1  -1    2351.575300    2351.548531       0.010000       0.001138             2.68  Bernath2009
   6 10.5   2   1     5 11.5   2   1    2313.161500    2313.069221       1.000000       0.003989             0.09  Bernath2009
   6 10.5   2  -1     5 11.5   2  -1    2313.786600    2313.753159       0.020000       0.001445             1.67  Bernath2009
   6 11.5   1   1     5 10.5   1   1    2982.804600    2982.739449       0.010000       0.002184             6.52  Bernath2009
   6 11.5   2  -1     5 10.5   2  -1    2991.748600    2991.709401       0.010000       0.001310             3.92  Bernath2009
   6 12.5   2  -1     5 11.5   2  -1    3000.656600    3000.612221       0.010000       0.001479             4.44  Bernath2009
   6 13.5   2  -1     5 12.5   2  -1    3007.602300    3007.558546       0.010000       0.001455             4.38  Bernath2009
   7  0.5   2  -1     4  0.5   2   1    8250.668100    8250.713796       0.020000       0.000554             2.28  Bernath2009
   7  0.5   2   1     4  1.5   2   1    8199.208600    8199.235686       0.020000       0.000330             1.35  Bernath2009
   7  0.5   2  -1     4  1.5   2  -1    8199.088200    8199.121226       0.010000       0.000403             3.30  Bernath2009
   7  1.5   1   1     4  1.5   1  -1    8248.994300    8248.888832       0.010000       0.001279            10.55  Bernath2009
   7  1.5   1  -1     4  1.5   1   1    8249.063900    8248.956170       0.010000       0.001306            10.77  Bernath2009
   7  1.5   1   1     4  2.5   1   1    8177.146300    8177.043451       0.010000       0.001258            10.28  Bernath2009
   7  1.5   1  -1     4  2.5   1  -1    8177.031400    8176.928291       0.010000       0.001261            10.31  Bernath2009
   7  1.5   2   1     4  2.5   2   1    8158.150000    8158.171428       0.010000       0.000263             2.14  Bernath2009
   7  1.5   2  -1     4  2.5   2  -1    8158.081000    8158.113448       0.010000       0.000398             3.24  Bernath2009
   7  2.5   1   1     4  1.5   1   1    8311.905500    8311.801580       0.010000       0.001250            10.39  Bernath2009
   7  2.5   1  -1     4  1.5   1  -1    8311.975600    8311.869271       0.020000       0.001279             5.32  Bernath2009
   7  2.5   2   1     4  1.5   2   1    8316.528400    8316.546239       0.050000       0.000214             0.36  Bernath2009
   7  2.5   2  -1     4  1.5   2  -1    8316.528400    8316.553258       0.050000       0.000299             0.50  Bernath2009
   7  2.5   1   1     4  2.5   1  -1    8239.874700    8239.773701       0.010000       0.001226            10.10  Bernath2009
   7  2.5   1  -1     4  2.5   1   1    8240.128300    8240.023890       0.020000       0.001267             5.22  Bernath2009
   7  2.5   1   1     4  3.5   1   1    8138.804400    8138.704160       0.010000       0.001232            10.02  Bernath2009
   7  2.5   1  -1     4  3.5   1  -1    8138.579000    8138.484554       0.010000       0.001160             9.44  Bernath2009
   7  2.5   2   1     4  3.5   2   1    8112.989400    8112.995456       0.100000       0.000075             0.06  Bernath2009
   7  2.5   2  -1     4  3.5   2  -1    8112.989400    8113.022030       0.100000       0.000402             0.33  Bernath2009
   7  3.5   1   1     4  2.5   1   1    8328.373100    8328.267833       0.010000       0.001264            10.53  Bernath2009
   7  3.5   1  -1     4  2.5   1  -1    8328.471200    8328.369994       0.020000       0.001215             5.06  Bernath2009
   7  3.5   2   1     4  2.5   2   1    8333.278400    8333.271762       0.020000       0.000080             0.33  Bernath2009
   7  3.5   2  -1     4  2.5   2  -1    8333.199200    8333.224646       0.040000       0.000305             0.64  Bernath2009
   7  3.5   1   1     4  3.5   1  -1    8226.828000    8226.728497       0.020000       0.001209             4.98  Bernath2009
   7  3.5   1  -1     4  3.5   1   1    8227.396000    8227.300454       0.010000       0.001161             9.55  Bernath2009
   7  3.5   1   1     4  4.5   1   1    8096.295400    8096.199209       0.010000       0.001188             9.62  Bernath2009
   7  3.5   1  -1     4  4.5   1  -1    8095.944000    8095.856850       0.010000       0.001076             8.72  Bernath2009
   7  3.5   2   1     4  4.5   2   1    8063.891300    8063.894064       0.010000       0.000034             0.28  Bernath2009
   7  3.5   2  -1     4  4.5   2  -1    8064.002200    8064.023373       0.010000       0.000263             2.12  Bernath2009
   7  4.5   1   1     4  3.5   1   1    8341.164500    8341.065521       0.010000       0.001187             9.90  Bernath2009
   7  4.5   1  -1     4  3.5   1  -1    8341.281400    8341.188637       0.010000       0.001112             9.28  Bernath2009
   7  4.5   2   1     4  3.5   2   1    8344.994900    8344.980213       0.010000       0.000176             1.47  Bernath2009
   7  4.5   2  -1     4  3.5   2  -1    8344.874000    8344.892413       0.020000       0.000221             0.92  Bernath2009
   7  4.5   1   1     4  5.5   1   1    8049.607100    8049.512764       0.010000       0.001172             9.43  Bernath2009
   7  4.5   1  -1     4  5.5   1  -1    8049.113800    8049.036213       0.010000       0.000964             7.76  Bernath2009
   7  4.5   2   1     4  5.5   2   1    8010.972700    8010.968683       0.010000       0.000050             0.40  Bernath2009
   7  4.5   2  -1     4  5.5   2  -1    8011.200000    8011.212019       0.010000       0.000150             1.20  Bernath2009
   7  5.5   1   1     4  4.5   1   1    8350.092100    8349.990883       0.010000       0.001212            10.12  Bernath2009
   7  5.5   1  -1     4  4.5   1  -1    8350.199900    8350.118419       0.010000       0.000976             8.15  Bernath2009
   7  5.5   1   1     4  6.5   1   1    7998.772300    7998.679991       0.010000       0.001154             9.23  Bernath2009
   7  5.5   1  -1     4  6.5   1  -1    7998.129600    7998.061492       0.010000       0.000852             6.81  Bernath2009
   7  5.5   2   1     4  6.5   2   1    7954.282000    7954.269013       0.010000       0.000163             1.30  Bernath2009
   7  5.5   2  -1     4  6.5   2  -1    7954.627900    7954.633967       0.010000       0.000076             0.61  Bernath2009
   7  6.5   1   1     4  5.5   1   1    8354.963700    8354.863350       0.010000       0.001201            10.04  Bernath2009
   7  6.5   1  -1     4  5.5   1  -1    8355.055100    8354.978622       0.020000       0.000915             3.82  Bernath2009
   7  6.5   2  -1     4  5.5   2  -1    8353.693300    8353.687377       0.040000       0.000071             0.15  Bernath2009
   7  6.5   1   1     4  7.5   1   1    7943.851500    7943.759164       0.010000       0.001162             9.23  Bernath2009
   7  6.5   1  -1     4  7.5   1  -1    7943.050700    7942.992551       0.010000       0.000732             5.81  Bernath2009
   7  6.5   2   1     4  7.5   2   1    7893.839200    7893.820447       0.010000       0.000238             1.88  Bernath2009
   7  6.5   2  -1     4  7.5   2  -1    7894.320300    7894.312997       0.020000       0.000093             0.37  Bernath2009
   7  7.5   1   1     4  8.5   1   1    7884.908700    7884.815208       0.010000       0.001186             9.35  Bernath2009
   7  7.5   1  -1     4  8.5   1  -1    7883.943600    7883.894829       0.010000       0.000619             4.88  Bernath2009
   7  7.5   2   1     4  8.5   2   1    7829.666400    7829.639968       0.010000       0.000338             2.64  Bernath2009
   7  7.5   2  -1     4  8.5   2  -1    7830.279400    7830.265560       0.010000       0.000177             1.38  Bernath2009
   7  8.5   1   1     4  7.5   1   1    8351.812400    8351.895598       3.000000       0.000996             0.03  Bernath2009
   7  8.5   1  -1     4  7.5   1  -1    8351.664900    8351.939364       3.000000       0.003286             0.09  Bernath2009
   7  8.5   1   1     4  9.5   1   1    7822.009700    7821.911814       0.010000       0.001251             9.79  Bernath2009
   7  8.5   1  -1     4  9.5   1  -1    7820.867800    7820.832076       0.010000       0.000457             3.57  Bernath2009
   7  8.5   2   1     4  9.5   2   1    7761.777000    7761.743421       0.010000       0.000433             3.36  Bernath2009
   7  8.5   2  -1     4  9.5   2  -1    7762.531900    7762.507421       0.010000       0.000315             2.45  Bernath2009
   7  9.5   1   1     4 10.5   1   1    7755.210500    7755.108275       0.010000       0.001318            10.22  Bernath2009
   7  9.5   1  -1     4 10.5   1  -1    7753.890100    7753.863503       0.010000       0.000343             2.66  Bernath2009
   7  9.5   2  -1     4 10.5   2  -1    7691.089400    7691.055788       0.010000       0.000437             3.36  Bernath2009
   7 10.5   1   1     4 11.5   1   1    7684.559800    7684.458515       0.020000       0.001318             5.06  Bernath2009
   7 10.5   1  -1     4 11.5   1  -1    7683.054500    7683.042934       0.010000       0.000151             1.16  Bernath2009
   7 10.5   2  -1     4 11.5   2  -1    7615.970500    7615.929347       0.010000       0.000540             4.12  Bernath2009
   7 11.5   1   1     4 12.5   1   1    7610.118500    7610.010946       0.010000       0.001413            10.76  Bernath2009
   7 11.5   1  -1     4 12.5   1  -1    7608.409800    7608.418713       0.050000       0.000117             0.18  Bernath2009
   7  0.5   2   1     5  0.5   2  -1    5335.746800    5335.725372       0.010000       0.000402             2.14  Bernath2009
   7  0.5   2  -1     5  0.5   2   1    5335.968300    5335.966748       0.010000       0.000029             0.16  Bernath2009
   7  0.5   2   1     5  1.5   2   1    5286.904100    5286.894849       0.010000       0.000175             0.93  Bernath2009
   7  0.5   2  -1     5  1.5   2  -1    5286.800700    5286.789297       0.010000       0.000216             1.14  Bernath2009
   7  1.5   2   1     5  0.5   2   1    5379.979600    5379.954313       0.010000       0.000470             2.53  Bernath2009
   7  1.5   2  -1     5  0.5   2  -1    5380.027700    5380.026450       0.030000       0.000023             0.04  Bernath2009
   7  1.5   1   1     5  1.5   1  -1    5334.856900    5334.755097       0.010000       0.001908            10.18  Bernath2009
   7  1.5   1  -1     5  1.5   1   1    5334.920100    5334.818857       0.010000       0.001898            10.12  Bernath2009
   7  1.5   2   1     5  1.5   2  -1    5330.812400    5330.776863       0.010000       0.000667             3.55  Bernath2009
   7  1.5   2  -1     5  1.5   2   1    5331.189900    5331.195927       0.010000       0.000113             0.60  Bernath2009
   7  1.5   1   1     5  2.5   1   1    5265.960100    5265.860962       0.010000       0.001883             9.91  Bernath2009
   7  1.5   1  -1     5  2.5   1  -1    5265.856600    5265.758375       0.010000       0.001865             9.82  Bernath2009
   7  1.5   2   1     5  2.5   2   1    5249.809500    5249.786089       0.100000       0.000446             0.23  Bernath2009
   7  2.5   1   1     5  1.5   1   1    5397.765600    5397.664267       0.010000       0.001877            10.13  Bernath2009
   7  2.5   1  -1     5  1.5   1  -1    5397.836900    5397.735536       0.010000       0.001878            10.14  Bernath2009
   7  2.5   2   1     5  1.5   2   1    5404.234400    5404.205402       0.020000       0.000537             1.45  Bernath2009
   7  2.5   2  -1     5  1.5   2  -1    5404.234400    5404.221330       0.020000       0.000242             0.65  Bernath2009
   7  2.5   1   1     5  2.5   1  -1    5328.702200    5328.603785       0.010000       0.001847             9.84  Bernath2009
   7  2.5   1  -1     5  2.5   1   1    5328.938600    5328.841401       0.010000       0.001824             9.72  Bernath2009
   7  2.5   2   1     5  2.5   2  -1    5322.794100    5322.743758       0.010000       0.000946             5.03  Bernath2009
   7  2.5   2  -1     5  2.5   2   1    5323.217100    5323.230556       0.010000       0.000253             1.35  Bernath2009
   7  2.5   1   1     5  3.5   1   1    5231.842200    5231.746770       0.010000       0.001824             9.54  Bernath2009
   7  2.5   1  -1     5  3.5   1  -1    5231.646700    5231.554227       0.010000       0.001768             9.25  Bernath2009
   7  2.5   2   1     5  3.5   2   1    5210.085200    5210.058138       0.100000       0.000519             0.27  Bernath2009
   7  2.5   2  -1     5  3.5   2  -1    5210.085200    5210.082676       0.100000       0.000048             0.03  Bernath2009
   7  3.5   1   1     5  2.5   1   1    5417.185100    5417.085344       0.010000       0.001841             9.98  Bernath2009
   7  3.5   1  -1     5  2.5   1  -1    5417.294600    5417.200078       0.010000       0.001745             9.45  Bernath2009
   7  3.5   2   1     5  2.5   2   1    5424.927100    5424.886423       0.010000       0.000750             4.07  Bernath2009
   7  3.5   2  -1     5  2.5   2  -1    5424.857200    5424.845480       0.010000       0.000216             1.17  Bernath2009
   7  3.5   1   1     5  3.5   1  -1    5319.892600    5319.798171       0.010000       0.001775             9.44  Bernath2009
   7  3.5   1  -1     5  3.5   1   1    5320.435200    5320.343064       0.010000       0.001732             9.21  Bernath2009
   7  3.5   2   1     5  3.5   2  -1    5311.800200    5311.738543       0.010000       0.001161             6.17  Bernath2009
   7  3.5   2  -1     5  3.5   2   1    5312.143100    5312.159860       0.010000       0.000316             1.68  Bernath2009
   7  3.5   1   1     5  4.5   1   1    5194.872600    5194.780964       0.010000       0.001764             9.16  Bernath2009
   7  3.5   1  -1     5  4.5   1  -1    5194.570600    5194.484964       0.010000       0.001649             8.56  Bernath2009
   7  3.5   2   1     5  4.5   2   1    5167.874200    5167.851011       0.010000       0.000449             2.32  Bernath2009
   7  3.5   2  -1     5  4.5   2  -1    5167.979000    5167.965300       0.010000       0.000265             1.37  Bernath2009
   7  4.5   1   1     5  3.5   1   1    5434.205400    5434.108130       0.010000       0.001790             9.73  Bernath2009
   7  4.5   1  -1     5  3.5   1  -1    5434.347900    5434.258311       0.010000       0.001649             8.96  Bernath2009
   7  4.5   2   1     5  3.5   2   1    5442.089300    5442.042894       0.010000       0.000853             4.64  Bernath2009
   7  4.5   2  -1     5  3.5   2  -1    5441.970500    5441.953059       0.010000       0.000320             1.74  Bernath2009
   7  4.5   1   1     5  4.5   1  -1    5308.341300    5308.250030       0.010000       0.001719             9.13  Bernath2009
   7  4.5   1  -1     5  4.5   1   1    5309.327900    5309.241104       0.010000       0.001635             8.68  Bernath2009
   7  4.5   2   1     5  4.5   2  -1    5297.928300    5297.848334       0.010000       0.001509             8.00  Bernath2009
   7  4.5   1   1     5  5.5   1   1    5155.064800    5154.976315       0.010000       0.001716             8.85  Bernath2009
   7  4.5   1  -1     5  5.5   1  -1    5154.647200    5154.569518       0.010000       0.001507             7.77  Bernath2009
   7  4.5   2   1     5  5.5   2   1    5123.262200    5123.234417       0.050000       0.000542             0.56  Bernath2009
   7  4.5   2  -1     5  5.5   2  -1    5123.262200    5123.445686       3.000000       0.003581             0.06  Bernath2009
   7  5.5   1   1     5  4.5   1   1    5448.667900    5448.572639       0.010000       0.001748             9.53  Bernath2009
   7  5.5   1  -1     5  4.5   1  -1    5448.829400    5448.746533       0.010000       0.001521             8.29  Bernath2009
   7  5.5   2   1     5  4.5   2   1    5455.802600    5455.749547       0.010000       0.000972             5.31  Bernath2009
   7  5.5   2  -1     5  4.5   2  -1    5455.643800    5455.622485       0.010000       0.000391             2.13  Bernath2009
   7  5.5   1   1     5  5.5   1  -1    5293.987400    5293.901053       0.010000       0.001631             8.63  Bernath2009
   7  5.5   1  -1     5  5.5   1   1    5295.553300    5295.472817       0.010000       0.001520             8.05  Bernath2009
   7  5.5   1   1     5  6.5   1   1    5112.470000    5112.384267       0.010000       0.001677             8.57  Bernath2009
   7  5.5   1  -1     5  6.5   1  -1    5111.931500    5111.862547       0.010000       0.001349             6.90  Bernath2009
   7  5.5   2   1     5  6.5   2   1    5076.269700    5076.238123       0.010000       0.000622             3.16  Bernath2009
   7  5.5   2  -1     5  6.5   2  -1    5076.571200    5076.550377       0.010000       0.000410             2.08  Bernath2009
   7  6.5   1   1     5  5.5   1   1    5460.421300    5460.326901       0.010000       0.001729             9.44  Bernath2009
   7  6.5   1  -1     5  5.5   1  -1    5460.587200    5460.511928       0.010000       0.001378             7.53  Bernath2009
   7  6.5   2   1     5  5.5   2   1    5466.129800    5466.072847       0.010000       0.001042             5.70  Bernath2009
   7  6.5   2  -1     5  5.5   2  -1    5465.946700    5465.921044       0.010000       0.000469             2.57  Bernath2009
   7  6.5   1   1     5  6.5   1  -1    5276.801700    5276.716631       0.010000       0.001612             8.51  Bernath2009
   7  6.5   1  -1     5  6.5   1   1    5279.067400    5278.995142       0.010000       0.001369             7.23  Bernath2009
   7  6.5   1   1     5  7.5   1   1    5067.155100    5067.071205       0.010000       0.001656             8.39  Bernath2009
   7  6.5   1  -1     5  7.5   1  -1    5066.491500    5066.431764       0.010000       0.001179             5.97  Bernath2009
   7  6.5   2   1     5  7.5   2   1    5026.909900    5026.875315       0.010000       0.000688             3.46  Bernath2009
   7  6.5   2  -1     5  7.5   2  -1    5027.316300    5027.291215       0.010000       0.000499             2.51  Bernath2009
   7  7.5   1   1     5  6.5   1   1    5469.334700    5469.241010       0.010000       0.001713             9.37  Bernath2009
   7  7.5   1  -1     5  6.5   1  -1    5469.492000    5469.424875       0.010000       0.001227             6.71  Bernath2009
   7  7.5   2   1     5  6.5   2   1    5473.117500    5473.056766       0.010000       0.001110             6.07  Bernath2009
   7  7.5   2  -1     5  6.5   2  -1    5472.922600    5472.892393       0.010000       0.000552             3.02  Bernath2009
   7  7.5   1   1     5  7.5   1  -1    5256.757900    5256.677632       0.010000       0.001527             8.03  Bernath2009
   7  7.5   1  -1     5  7.5   1   1    5259.841700    5259.779449       0.030000       0.001184             2.08  Bernath2009
   7  7.5   1   1     5  8.5   1   1    5019.188000    5019.105267       0.010000       0.001648             8.27  Bernath2009
   7  7.5   1  -1     5  8.5   1  -1    5018.395600    5018.345704       0.010000       0.000994             4.99  Bernath2009
   7  7.5   2   1     5  8.5   2   1    4975.191600    4975.155350       0.010000       0.000729             3.63  Bernath2009
   7  7.5   2  -1     5  8.5   2  -1    4975.706600    4975.677150       0.010000       0.000592             2.94  Bernath2009
   7  8.5   1   1     5  7.5   1   1    5475.301100    5475.207638       0.010000       0.001707             9.35  Bernath2009
   7  8.5   1  -1     5  7.5   1  -1    5475.434100    5475.378577       0.010000       0.001014             5.55  Bernath2009
   7  8.5   1   1     5  9.5   1   1    4968.632500    4968.550582       0.010000       0.001649             8.19  Bernath2009
   7  8.5   1  -1     5  9.5   1  -1    4967.707700    4967.668508       0.010000       0.000789             3.92  Bernath2009
   7  8.5   2   1     5  9.5   2   1    4921.125700    4921.089031       0.010000       0.000745             3.67  Bernath2009
   7  8.5   2  -1     5  9.5   2  -1    4921.752500    4921.718964       0.010000       0.000681             3.35  Bernath2009
   7  9.5   1   1     5  8.5   1   1    5478.229000    5478.137607       0.010000       0.001668             9.14  Bernath2009
   7  9.5   2   1     5  8.5   2   1    5476.784000    5477.070038       3.000000       0.005223             0.10  Bernath2009
   7  9.5   2  -1     5  8.5   2  -1    5476.591700    5476.914872       2.000000       0.005901             0.16  Bernath2009
   7  9.5   1   1     5 10.5   1   1    4915.546000    4915.465390       0.010000       0.001640             8.06  Bernath2009
   7  9.5   1  -1     5 10.5   1  -1    4914.487200    4914.458316       0.010000       0.000588             2.89  Bernath2009
   7  9.5   2   1     5 10.5   2   1    4864.726600    4864.689937       0.010000       0.000754             3.67  Bernath2009
   7  9.5   2  -1     5 10.5   2  -1    4865.468500    4865.430324       0.010000       0.000785             3.82  Bernath2009
   7 10.5   1   1     5 11.5   1   1    4859.982700    4859.901823       0.010000       0.001664             8.09  Bernath2009
   7 10.5   1  -1     5 11.5   1  -1    4858.782400    4858.767164       0.010000       0.000314             1.52  Bernath2009
   7 10.5   2   1     5 11.5   2   1    4806.010000    4805.974014       0.010000       0.000749             3.60  Bernath2009
   7 10.5   2  -1     5 11.5   2  -1    4806.869000    4806.827263       0.010000       0.000868             4.17  Bernath2009
   7 11.5   1  -1     5 10.5   1  -1    5474.149600    5474.657109       3.000000       0.009271             0.17  Bernath2009
   7 11.5   1   1     5 12.5   1   1    4801.986200    4801.906239       0.010000       0.001665             8.00  Bernath2009
   7 11.5   1  -1     5 12.5   1  -1    4800.643700    4800.641347       0.010000       0.000049             0.24  Bernath2009
   7 11.5   2   1     5 12.5   2   1    4744.994700    4744.958540       0.020000       0.000762             1.81  Bernath2009
   7 11.5   2  -1     5 12.5   2  -1    4745.970400    4745.927111       0.010000       0.000912             4.33  Bernath2009
   7 12.5   1   1     5 13.5   1   1    4741.600000    4741.519598       0.010000       0.001696             8.04  Bernath2009
   7 12.5   1  -1     5 13.5   1  -1    4740.104200    4740.121800       0.020000       0.000371             0.88  Bernath2009
   7 12.5   2   1     5 13.5   2   1    4681.689100    4681.660954       0.010000       0.000601             2.81  Bernath2009
   7 12.5   2  -1     5 13.5   2  -1    4682.797500    4682.747322       0.010000       0.001072             5.02  Bernath2009
   7 13.5   1   1     5 14.5   1   1    4678.856900    4678.777713       0.010000       0.001692             7.92  Bernath2009
   7 13.5   1  -1     5 14.5   1  -1    4677.211700    4677.244339       0.010000       0.000698             3.26  Bernath2009
   7 13.5   2   1     5 14.5   2   1    4616.127100    4616.097703       0.040000       0.000637             0.73  Bernath2009
   7 13.5   2  -1     5 14.5   2  -1    4617.354800    4617.304330       0.010000       0.001093             5.05  Bernath2009
   7 14.5   1   1     5 15.5   1   1    4613.791100    4613.711318       0.010000       0.001729             7.98  Bernath2009
   7 14.5   1  -1     5 15.5   1  -1    4611.991100    4612.039718       0.010000       0.001054             4.86  Bernath2009
   7 14.5   2   1     5 15.5   2   1    4548.297700    4548.283158       0.010000       0.000320             1.45  Bernath2009
   7 14.5   2  -1     5 15.5   2  -1    4549.662100    4549.612476       0.030000       0.001091             1.65  Bernath2009
   7 15.5   1   1     5 16.5   1   1    4546.420100    4546.345948       0.010000       0.001631             7.42  Bernath2009
   7 15.5   1  -1     5 16.5   1  -1    4544.461300    4544.533493       0.010000       0.001589             7.22  Bernath2009
   7 15.5   2   1     5 16.5   2   1    4478.231600    4478.228561       0.010000       0.000068             0.30  Bernath2009
   7 15.5   2  -1     5 16.5   2  -1    4479.747500    4479.682969       0.040000       0.001441             1.61  Bernath2009
   7 16.5   1   1     5 17.5   1   1    4476.775000    4476.701636       0.010000       0.001639             7.34  Bernath2009
   7 16.5   1  -1     5 17.5   1  -1    4474.652000    4474.745711       0.010000       0.002094             9.37  Bernath2009
   7 16.5   2   1     5 17.5   2   1    4405.935300    4405.940993       0.010000       0.000129             0.57  Bernath2009
   7 17.5   1   1     5 18.5   1   1    4404.863900    4404.792448       0.050000       0.001622             1.43  Bernath2009
   7 17.5   1  -1     5 18.5   1  -1    4402.569800    4402.690431       0.010000       0.002740            12.06  Bernath2009
   7 17.5   2   1     5 18.5   2   1    4331.401100    4331.422296       0.050000       0.000489             0.42  Bernath2009
   7 18.5   1   1     5 19.5   1   1    4330.682600    4330.625834       0.050000       0.001311             1.14  Bernath2009
   7 18.5   1  -1     5 19.5   1  -1    4328.228100    4328.375070       0.020000       0.003396             7.35  Bernath2009
   7  2.5   1   1     6  1.5   1   1    2647.212700    2647.169880       0.010000       0.001618             4.28  Bernath2009
   7  2.5   1  -1     6  1.5   1  -1    2647.292100    2647.244628       0.020000       0.001793             2.37  Bernath2009
   7  2.5   2  -1     6  1.5   2  -1    2655.579300    2655.579154       0.030000       0.000006             0.00  Bernath2009
   7  3.5   1   1     6  2.5   1   1    2669.629000    2669.584272       0.010000       0.001675             4.47  Bernath2009
   7  3.5   1  -1     6  2.5   1  -1    2669.748800    2669.711347       0.020000       0.001403             1.87  Bernath2009
   7  3.5   2   1     6  2.5   2   1    2680.239300    2680.208412       0.020000       0.001152             1.54  Bernath2009
   7  3.5   2  -1     6  2.5   2  -1    2680.181600    2680.174758       0.010000       0.000255             0.68  Bernath2009
   7  3.5   1  -1     6  4.5   1  -1    2456.936000    2456.899338       0.010000       0.001492             3.67  Bernath2009
   7  3.5   2   1     6  4.5   2   1    2435.601800    2435.599242       0.010000       0.000105             0.26  Bernath2009
   7  3.5   2  -1     6  4.5   2  -1    2435.700200    2435.700101       0.010000       0.000004             0.01  Bernath2009
   7  4.5   1   1     6  3.5   1   1    2690.920400    2690.880165       0.020000       0.001495             2.01  Bernath2009
   7  4.5   1  -1     6  3.5   1  -1    2691.094000    2691.057148       0.010000       0.001369             3.69  Bernath2009
   7  4.5   2   1     6  3.5   2   1    2702.876000    2702.846178       0.010000       0.001103             2.98  Bernath2009
   7  4.5   2  -1     6  3.5   2  -1    2702.761600    2702.755754       0.010000       0.000216             0.58  Bernath2009
   7  4.5   1  -1     6  5.5   1  -1    2423.987400    2423.956510       0.010000       0.001274             3.09  Bernath2009
   7  4.5   2   1     6  5.5   2   1    2399.360200    2399.360671       0.020000       0.000020             0.02  Bernath2009
   7  5.5   1   1     6  4.5   1   1    2710.982900    2710.940749       0.010000       0.001555             4.22  Bernath2009
   7  5.5   1  -1     6  4.5   1  -1    2711.193900    2711.160907       0.010000       0.001217             3.30  Bernath2009
   7  5.5   2   1     6  4.5   2   1    2723.527900    2723.497778       0.010000       0.001106             3.01  Bernath2009
   7  5.5   2  -1     6  4.5   2  -1    2723.365800    2723.357285       0.010000       0.000313             0.85  Bernath2009
   7  5.5   1   1     6  6.5   1   1    2390.052000    2390.021193       0.010000       0.001289             3.08  Bernath2009
   7  5.5   1  -1     6  6.5   1  -1    2389.620900    2389.597094       0.010000       0.000996             2.38  Bernath2009
   7  5.5   2   1     6  6.5   2   1    2362.157400    2362.156382       0.010000       0.000043             0.10  Bernath2009
   7  5.5   2  -1     6  6.5   2  -1    2362.416200    2362.417233       0.010000       0.000044             0.10  Bernath2009
   7  6.5   1   1     6  5.5   1   1    2729.683300    2729.643856       0.010000       0.001445             3.94  Bernath2009
   7  6.5   1  -1     6  5.5   1  -1    2729.926500    2729.898919       0.010000       0.001010             2.76  Bernath2009
   7  6.5   2   1     6  5.5   2   1    2742.232100    2742.199100       0.010000       0.001203             3.30  Bernath2009
   7  6.5   2  -1     6  5.5   2  -1    2742.028100    2742.016760       0.010000       0.000414             1.13  Bernath2009
   7  6.5   1   1     6  7.5   1   1    2354.437500    2354.409751       0.010000       0.001179             2.77  Bernath2009
   7  6.5   1  -1     6  7.5   1  -1    2353.915900    2353.899043       0.010000       0.000716             1.69  Bernath2009
   7  6.5   2   1     6  7.5   2   1    2323.990600    2323.988466       0.010000       0.000092             0.21  Bernath2009
   7  6.5   2  -1     6  7.5   2  -1    2324.330200    2324.328636       0.010000       0.000067             0.16  Bernath2009
   7  7.5   1   1     6  6.5   1   1    2746.917700    2746.877936       0.010000       0.001448             3.98  Bernath2009
   7  7.5   1  -1     6  6.5   1  -1    2747.180800    2747.159422       0.010000       0.000778             2.14  Bernath2009
   7  7.5   2   1     6  6.5   2   1    2759.008800    2758.975025       0.010000       0.001224             3.38  Bernath2009
   7  7.5   2  -1     6  6.5   2  -1    2758.770000    2758.759249       0.010000       0.000390             1.08  Bernath2009
   7  7.5   1   1     6  8.5   1   1    2317.558000    2317.532871       0.010000       0.001084             2.51  Bernath2009
   7  7.5   1  -1     6  8.5   1  -1    2316.948100    2316.936528       0.010000       0.000499             1.16  Bernath2009
   7  7.5   2  -1     6  8.5   2  -1    2285.278800    2285.278685       0.010000       0.000005             0.01  Bernath2009
   7  8.5   1   1     6  7.5   1   1    2762.583700    2762.546185       0.010000       0.001358             3.75  Bernath2009
   7  8.5   1  -1     6  7.5   1  -1    2762.858600    2762.845856       0.010000       0.000461             1.27  Bernath2009
   7  8.5   2   1     6  7.5   2   1    2773.864500    2773.835149       0.010000       0.001058             2.94  Bernath2009
   7  8.5   2  -1     6  7.5   2  -1    2773.606300    2773.594085       0.010000       0.000440             1.22  Bernath2009
   7  8.5   1   1     6  9.5   1   1    2279.482600    2279.457842       0.010000       0.001086             2.48  Bernath2009
   7  8.5   1  -1     6  9.5   1  -1    2278.780000    2278.776789       0.010000       0.000141             0.32  Bernath2009
   7  9.5   1   1     6  8.5   1   1    2776.600500    2776.565211       0.010000       0.001271             3.53  Bernath2009
   7  9.5   1  -1     6  8.5   1  -1    2776.881900    2776.875128       0.010000       0.000244             0.68  Bernath2009
   7  9.5   2   1     6  8.5   2   1    2786.803800    2786.774933       0.010000       0.001036             2.89  Bernath2009
   7  9.5   2  -1     6  8.5   2  -1    2786.526200    2786.516407       0.010000       0.000351             0.98  Bernath2009
   7 10.5   1   1     6  9.5   1   1    2788.897700    2788.862057       0.010000       0.001278             3.56  Bernath2009
   7 10.5   1  -1     6  9.5   1  -1    2789.170500    2789.174502       0.010000       0.000143             0.40  Bernath2009
   7 10.5   2   1     6  9.5   2   1    2797.803500    2797.778414       0.010000       0.000897             2.51  Bernath2009
   7 11.5   2   1     6 10.5   2   1    2806.841200    2806.820829       0.010000       0.000726             2.04  Bernath2009
   7 12.5   2   1     6 11.5   2   1    2813.884200    2813.870636       0.010000       0.000482             1.36  Bernath2009
   7 12.5   2  -1     6 11.5   2  -1    2813.610800    2813.604707       0.010000       0.000217             0.61  Bernath2009
   7 13.5   2   1     6 12.5   2   1    2818.894800    2818.890895       0.100000       0.000139             0.04  Bernath2009
   8  0.5   2   1     5  0.5   2  -1    7749.711100    7749.718637       0.010000       0.000097             0.75  Bernath2009
   8  0.5   2  -1     5  0.5   2   1    7749.916900    7749.952689       0.010000       0.000462             3.58  Bernath2009
   8  0.5   2   1     5  1.5   2   1    7700.867200    7700.888114       0.010000       0.000272             2.09  Bernath2009
   8  0.5   2  -1     5  1.5   2  -1    7700.750500    7700.775239       0.010000       0.000321             2.47  Bernath2009
   8  1.5   2   1     5  0.5   2   1    7791.458600    7791.446594       0.100000       0.000154             0.12  Bernath2009
   8  1.5   2  -1     5  0.5   2  -1    7791.458600    7791.507372       0.100000       0.000626             0.49  Bernath2009
   8  1.5   1   1     5  1.5   1  -1    7748.476500    7748.388940       0.010000       0.001130             8.76  Bernath2009
   8  1.5   1  -1     5  1.5   1   1    7748.538300    7748.449399       0.010000       0.001147             8.89  Bernath2009
   8  1.5   2   1     5  1.5   2  -1    7742.280100    7742.269144       0.040000       0.000142             0.27  Bernath2009
   8  1.5   1   1     5  2.5   1   1    7679.581100    7679.494805       0.010000       0.001124             8.63  Bernath2009
   8  1.5   1  -1     5  2.5   1  -1    7679.473900    7679.388917       0.010000       0.001107             8.50  Bernath2009
   8  1.5   2   1     5  2.5   2   1    7661.264200    7661.278370       0.010000       0.000185             1.42  Bernath2009
   8  1.5   2  -1     5  2.5   2  -1    7661.188000    7661.215205       0.010000       0.000355             2.72  Bernath2009
   8  2.5   1   1     5  1.5   1   1    7808.211500    7808.125202       0.010000       0.001105             8.63  Bernath2009
   8  2.5   1  -1     5  1.5   1  -1    7808.268800    7808.184549       0.010000       0.001079             8.43  Bernath2009
   8  2.5   2   1     5  1.5   2   1    7811.559200    7811.567478       0.100000       0.000106             0.08  Bernath2009
   8  2.5   2  -1     5  1.5   2  -1    7811.559200    7811.573308       0.100000       0.000181             0.14  Bernath2009
   8  2.5   1   1     5  2.5   1  -1    7739.149100    7739.064719       0.010000       0.001090             8.44  Bernath2009
   8  2.5   1  -1     5  2.5   1   1    7739.371400    7739.290414       0.010000       0.001046             8.10  Bernath2009
   8  2.5   1   1     5  3.5   1   1    7642.288700    7642.207705       0.010000       0.001060             8.10  Bernath2009
   8  2.5   1  -1     5  3.5   1  -1    7642.079400    7642.003241       0.010000       0.000997             7.62  Bernath2009
   8  2.5   2   1     5  3.5   2   1    7617.409500    7617.420214       0.010000       0.000141             1.07  Bernath2009
   8  2.5   2  -1     5  3.5   2  -1    7617.409500    7617.434654       0.020000       0.000330             1.26  Bernath2009
   8  3.5   1   1     5  2.5   1   1    7823.113100    7823.031339       0.010000       0.001045             8.18  Bernath2009
   8  3.5   1  -1     5  2.5   1  -1    7823.194200    7823.119696       0.010000       0.000952             7.45  Bernath2009
   8  3.5   2   1     5  2.5   2   1    7826.546400    7826.532524       0.010000       0.000177             1.39  Bernath2009
   8  3.5   2  -1     5  2.5   2  -1    7826.460400    7826.488540       0.010000       0.000360             2.81  Bernath2009
   8  3.5   1   1     5  3.5   1  -1    7725.823800    7725.744165       0.010000       0.001031             7.96  Bernath2009
   8  3.5   1  -1     5  3.5   1   1    7726.336800    7726.262681       0.010000       0.000959             7.41  Bernath2009
   8  3.5   1   1     5  4.5   1   1    7600.802300    7600.726959       0.010000       0.000991             7.53  Bernath2009
   8  3.5   1  -1     5  4.5   1  -1    7600.470100    7600.404582       0.010000       0.000862             6.55  Bernath2009
   8  3.5   2   1     5  4.5   2   1    7569.497900    7569.497113       0.020000       0.000010             0.04  Bernath2009
   8  3.5   2  -1     5  4.5   2  -1    7569.580100    7569.608360       0.010000       0.000373             2.83  Bernath2009
   8  4.5   1   1     5  3.5   1   1    7834.232100    7834.154138       0.010000       0.000995             7.80  Bernath2009
   8  4.5   1  -1     5  3.5   1  -1    7834.322300    7834.258030       0.010000       0.000820             6.43  Bernath2009
   8  4.5   2   1     5  3.5   2   1    7836.450800    7836.424984       0.100000       0.000329             0.26  Bernath2009
   8  4.5   2  -1     5  3.5   2  -1    7836.320500    7836.344569       0.010000       0.000307             2.41  Bernath2009
   8  4.5   1   1     5  4.5   1  -1    7708.367300    7708.296038       0.010000       0.000924             7.13  Bernath2009
   8  4.5   1  -1     5  4.5   1   1    7709.300600    7709.240823       0.010000       0.000775             5.98  Bernath2009
   8  4.5   1   1     5  5.5   1   1    7555.092500    7555.022322       0.010000       0.000929             7.02  Bernath2009
   8  4.5   1  -1     5  5.5   1  -1    7554.621700    7554.569237       0.010000       0.000694             5.25  Bernath2009
   8  4.5   2   1     5  5.5   2   1    7517.619400    7517.616507       0.010000       0.000038             0.29  Bernath2009
   8  4.5   2  -1     5  5.5   2  -1    7517.813000    7517.837196       0.010000       0.000322             2.42  Bernath2009
   8  5.5   1   1     5  4.5   1   1    7841.234500    7841.300041       1.000000       0.000836             0.07  Bernath2009
   8  5.5   1  -1     5  4.5   1  -1    7841.374200    7841.402897       1.000000       0.000366             0.03  Bernath2009
   8  5.5   1   1     5  6.5   1   1    7505.176300    7505.111670       0.010000       0.000861             6.46  Bernath2009
   8  5.5   1  -1     5  6.5   1  -1    7504.556000    7504.518911       0.010000       0.000494             3.71  Bernath2009
   8  5.5   2   1     5  6.5   2   1    7461.841600    7461.834669       0.010000       0.000093             0.69  Bernath2009
   8  5.5   2  -1     5  6.5   2  -1    7462.152400    7462.173579       0.010000       0.000284             2.12  Bernath2009
   8  6.5   1   1     5  5.5   1   1    7844.363300    7844.292646       0.010000       0.000901             7.07  Bernath2009
   8  6.5   1  -1     5  5.5   1  -1    7844.413200    7844.377570       0.010000       0.000454             3.56  Bernath2009
   8  6.5   2   1     5  5.5   2   1    7841.381800    7841.377691       0.200000       0.000052             0.02  Bernath2009
   8  6.5   2  -1     5  5.5   2  -1    7841.238800    7841.274019       1.000000       0.000449             0.04  Bernath2009
   8  6.5   1   1     5  7.5   1   1    7451.097400    7451.036950       0.010000       0.000811             6.05  Bernath2009
   8  6.5   1  -1     5  7.5   1  -1    7450.317900    7450.297406       0.010000       0.000275             2.05  Bernath2009
   8  6.5   2   1     5  7.5   2   1    7402.188400    7402.180160       0.010000       0.000111             0.82  Bernath2009
   8  6.5   2  -1     5  7.5   2  -1    7402.626900    7402.644190       0.010000       0.000234             1.73  Bernath2009
   8  7.5   1   1     5  6.5   1   1    7843.053900    7842.984217       0.010000       0.000888             6.97  Bernath2009
   8  7.5   1  -1     5  6.5   1  -1    7843.053900    7843.034940       0.010000       0.000242             1.90  Bernath2009
   8  7.5   2   1     5  6.5   2   1    7836.605100    7836.570262       0.010000       0.000445             3.48  Bernath2009
   8  7.5   2  -1     5  6.5   2  -1    7836.451700    7836.479378       0.100000       0.000353             0.28  Bernath2009
   8  7.5   1   1     5  8.5   1   1    7392.905700    7392.848473       0.010000       0.000774             5.72  Bernath2009
   8  7.5   1  -1     5  8.5   1  -1    7391.958700    7391.955770       0.010000       0.000040             0.29  Bernath2009
   8  7.5   2   1     5  8.5   2   1    7338.677700    7338.668846       0.010000       0.000121             0.89  Bernath2009
   8  7.5   2  -1     5  8.5   2  -1    7339.249100    7339.264135       0.010000       0.000205             1.50  Bernath2009
   8  8.5   1   1     5  7.5   1   1    7837.259800    7837.253535       0.300000       0.000080             0.02  Bernath2009
   8  8.5   1  -1     5  7.5   1  -1    7837.259800    7837.254514       1.000000       0.000067             0.01  Bernath2009
   8  8.5   2  -1     5  7.5   2  -1    7826.879800    7826.881669       0.100000       0.000024             0.02  Bernath2009
   8  8.5   1   1     5  9.5   1   1    7330.650500    7330.596479       0.010000       0.000737             5.40  Bernath2009
   8  8.5   1  -1     5  9.5   1  -1    7329.528400    7329.544444       0.010000       0.000219             1.60  Bernath2009
   8  8.5   2   1     5  9.5   2   1    7271.319400    7271.311512       0.010000       0.000108             0.79  Bernath2009
   8  8.5   2  -1     5  9.5   2  -1    7272.033100    7272.043969       0.010000       0.000149             1.09  Bernath2009
   8  9.5   1   1     5  8.5   1   1    7826.888200    7826.999377       1.000000       0.001420             0.11  Bernath2009
   8  9.5   1   1     5 10.5   1   1    7264.379800    7264.327159       0.010000       0.000725             5.26  Bernath2009
   8  9.5   1  -1     5 10.5   1  -1    7263.070800    7263.109611       0.010000       0.000534             3.88  Bernath2009
   8  9.5   2   1     5 10.5   2   1    7200.122900    7200.116888       0.010000       0.000083             0.60  Bernath2009
   8  9.5   2  -1     5 10.5   2  -1    7200.984200    7200.992409       0.010000       0.000114             0.82  Bernath2009
   8 10.5   1   1     5  9.5   1   1    7811.942800    7812.133923       2.000000       0.002447             0.10  Bernath2009
   8 10.5   1   1     5 11.5   1   1    7194.131600    7194.080948       0.010000       0.000704             5.07  Bernath2009
   8 10.5   1  -1     5 11.5   1  -1    7192.630600    7192.691631       0.010000       0.000849             6.10  Bernath2009
   8 10.5   2   1     5 11.5   2   1    7125.093600    7125.092261       0.010000       0.000019             0.13  Bernath2009
   8 10.5   2  -1     5 11.5   2  -1    7126.113700    7126.116792       0.010000       0.000043             0.31  Bernath2009
   8 11.5   1   1     5 12.5   1   1    7119.940300    7119.891795       0.010000       0.000681             4.85  Bernath2009
   8 11.5   1  -1     5 12.5   1  -1    7118.238000    7118.324376       0.010000       0.001213             8.64  Bernath2009
   8 11.5   2   1     5 12.5   2   1    7046.236100    7046.242929       0.010000       0.000097             0.68  Bernath2009
   8 11.5   2  -1     5 12.5   2  -1    7047.685300    7047.422467       2.000000       0.003729             0.13  Bernath2009
   8 12.5   1   1     5 13.5   1   1    7041.837100    7041.786753       0.010000       0.000715             5.03  Bernath2009
   8 12.5   2   1     5 13.5   2   1    6963.548000    6963.571146       0.100000       0.000332             0.23  Bernath2009
   8  0.5   2   1     6  0.5   2  -1    4998.646000    4998.659675       0.010000       0.000274             1.37  Bernath2009
   8  0.5   2  -1     6  0.5   2   1    4998.846100    4998.887196       0.010000       0.000822             4.11  Bernath2009
   8  0.5   2   1     6  1.5   2   1    4952.204600    4952.236346       0.010000       0.000641             3.17  Bernath2009
   8  0.5   2  -1     6  1.5   2  -1    4952.103000    4952.133063       0.010000       0.000607             3.01  Bernath2009
   8  1.5   2   1     6  0.5   2   1    5040.369700    5040.381101       0.010000       0.000226             1.14  Bernath2009
   8  1.5   2  -1     6  0.5   2  -1    5040.410900    5040.448411       0.010000       0.000744             3.75  Bernath2009
   8  1.5   1   1     6  1.5   1  -1    4997.929700    4997.898032       0.010000       0.000634             3.17  Bernath2009
   8  1.5   1  -1     6  1.5   1   1    4997.986400    4997.955012       0.010000       0.000628             3.14  Bernath2009
   8  1.5   2   1     6  1.5   2  -1    4993.627600    4993.626968       0.010000       0.000013             0.06  Bernath2009
   8  1.5   2  -1     6  1.5   2   1    4993.971600    4994.025082       0.010000       0.001071             5.35  Bernath2009
   8  1.5   1   1     6  2.5   1   1    4932.024500    4931.993733       0.010000       0.000624             3.08  Bernath2009
   8  1.5   1  -1     6  2.5   1  -1    4931.929600    4931.900185       0.010000       0.000596             2.94  Bernath2009
   8  2.5   1   1     6  1.5   1   1    5057.665400    5057.630815       0.020000       0.000684             1.73  Bernath2009
   8  2.5   1  -1     6  1.5   1  -1    5057.725600    5057.693641       0.020000       0.000632             1.60  Bernath2009
   8  2.5   2   1     6  1.5   2   1    5062.903400    5062.915711       0.050000       0.000243             0.25  Bernath2009
   8  2.5   2  -1     6  1.5   2  -1    5062.903400    5062.931131       0.050000       0.000548             0.55  Bernath2009
   8  2.5   1   1     6  2.5   1  -1    4991.604700    4991.575988       0.010000       0.000575             2.87  Bernath2009
   8  2.5   1  -1     6  2.5   1   1    4991.814500    4991.789342       0.010000       0.000504             2.52  Bernath2009
   8  2.5   2   1     6  2.5   2  -1    4985.449700    4985.435111       0.010000       0.000293             1.46  Bernath2009
   8  2.5   2  -1     6  2.5   2   1    4985.838700    4985.904523       0.010000       0.001320             6.58  Bernath2009
   8  2.5   1   1     6  3.5   1   1    4899.005600    4898.979739       0.010000       0.000528             2.59  Bernath2009
   8  2.5   1  -1     6  3.5   1  -1    4898.825500    4898.802078       0.010000       0.000478             2.34  Bernath2009
   8  2.5   2   1     6  3.5   2   1    4878.198500    4878.223498       0.010000       0.000512             2.50  Bernath2009
   8  2.5   2  -1     6  3.5   2  -1    4878.198500    4878.237348       0.010000       0.000796             3.88  Bernath2009
   8  3.5   1   1     6  2.5   1   1    5075.556800    5075.530267       0.010000       0.000523             2.65  Bernath2009
   8  3.5   1  -1     6  2.5   1  -1    5075.650800    5075.630964       0.010000       0.000391             1.98  Bernath2009
   8  3.5   2   1     6  2.5   2   1    5081.855600    5081.854514       0.010000       0.000021             0.11  Bernath2009
   8  3.5   2  -1     6  2.5   2  -1    5081.783200    5081.817817       0.010000       0.000681             3.46  Bernath2009
   8  3.5   1   1     6  3.5   1  -1    4982.568300    4982.543002       0.010000       0.000508             2.53  Bernath2009
   8  3.5   1  -1     6  3.5   1   1    4983.051700    4983.034716       0.010000       0.000341             1.70  Bernath2009
   8  3.5   2   1     6  3.5   2  -1    4974.213800    4974.187339       0.010000       0.000532             2.65  Bernath2009
   8  3.5   2  -1     6  3.5   2   1    4974.528400    4974.606204       0.010000       0.001564             7.78  Bernath2009
   8  3.5   1   1     6  4.5   1   1    4863.115200    4863.095069       0.010000       0.000414             2.01  Bernath2009
   8  3.5   1  -1     6  4.5   1  -1    4862.834400    4862.818956       0.010000       0.000318             1.54  Bernath2009
   8  3.5   2   1     6  4.5   2   1    4837.220100    4837.245344       0.010000       0.000522             2.52  Bernath2009
   8  3.5   2  -1     6  4.5   2  -1    4837.220100    4837.343160       1.000000       0.002544             0.12  Bernath2009
   8  4.5   1   1     6  3.5   1   1    5090.949800    5090.926172       0.010000       0.000464             2.36  Bernath2009
   8  4.5   1  -1     6  3.5   1  -1    5091.067800    5091.056867       0.010000       0.000215             1.09  Bernath2009
   8  4.5   2   1     6  3.5   2   1    5097.231900    5097.228268       0.010000       0.000071             0.36  Bernath2009
   8  4.5   2  -1     6  3.5   2  -1    5097.113300    5097.147264       0.010000       0.000666             3.40  Bernath2009
   8  4.5   1   1     6  4.5   1  -1    4970.732100    4970.710412       0.010000       0.000436             2.17  Bernath2009
   8  4.5   1  -1     6  4.5   1   1    4971.615900    4971.608933       0.010000       0.000140             0.70  Bernath2009
   8  4.5   1   1     6  5.5   1   1    4824.354600    4824.339277       0.010000       0.000318             1.53  Bernath2009
   8  4.5   1  -1     6  5.5   1  -1    4823.960700    4823.956228       0.010000       0.000093             0.45  Bernath2009
   8  4.5   2   1     6  5.5   2   1    4793.719500    4793.742761       0.010000       0.000485             2.33  Bernath2009
   8  4.5   2  -1     6  5.5   2  -1    4793.892400    4793.932913       0.010000       0.000845             4.05  Bernath2009
   8  5.5   1   1     6  4.5   1   1    5103.688500    5103.668151       0.010000       0.000399             2.03  Bernath2009
   8  5.5   1  -1     6  4.5   1  -1    5103.817600    5103.817271       0.010000       0.000006             0.03  Bernath2009
   8  5.5   2   1     6  4.5   2   1    5109.101100    5109.094324       0.010000       0.000133             0.68  Bernath2009
   8  5.5   2  -1     6  4.5   2  -1    5108.947000    5108.980487       0.010000       0.000655             3.35  Bernath2009
   8  5.5   1   1     6  5.5   1  -1    4956.033900    4956.015447       0.010000       0.000372             1.85  Bernath2009
   8  5.5   1  -1     6  5.5   1   1    4957.440700    4957.446137       0.010000       0.000110             0.54  Bernath2009
   8  5.5   1   1     6  6.5   1   1    4782.758700    4782.748595       0.010000       0.000211             1.01  Bernath2009
   8  5.5   1  -1     6  6.5   1  -1    4782.245400    4782.253459       0.010000       0.000169             0.81  Bernath2009
   8  5.5   2   1     6  6.5   2   1    4747.730000    4747.752928       0.010000       0.000483             2.29  Bernath2009
   8  5.5   2  -1     6  6.5   2  -1    4747.998600    4748.040435       0.010000       0.000881             4.18  Bernath2009
   8  6.5   1   1     6  5.5   1   1    5113.626000    5113.609601       0.010000       0.000321             1.64  Bernath2009
   8  6.5   1  -1     6  5.5   1  -1    5113.752600    5113.764561       0.010000       0.000234             1.20  Bernath2009
   8  6.5   2   1     6  5.5   2   1    5117.510700    5117.503945       0.010000       0.000132             0.68  Bernath2009
   8  6.5   2  -1     6  5.5   2  -1    5117.338100    5117.369736       0.010000       0.000618             3.16  Bernath2009
   8  6.5   1   1     6  6.5   1  -1    4938.429700    4938.416923       0.010000       0.000259             1.28  Bernath2009
   8  6.5   1  -1     6  6.5   1   1    4940.478000    4940.497710       0.010000       0.000399             1.97  Bernath2009
   8  6.5   1   1     6  7.5   1   1    4738.380500    4738.375497       0.010000       0.000106             0.50  Bernath2009
   8  6.5   1  -1     6  7.5   1  -1    4737.743100    4737.764685       0.010000       0.000456             2.16  Bernath2009
   8  6.5   2   1     6  7.5   2   1    4699.269400    4699.293310       0.010000       0.000509             2.39  Bernath2009
   8  6.5   2  -1     6  7.5   2  -1    4699.638900    4699.681611       0.010000       0.000909             4.27  Bernath2009
   8  7.5   1   1     6  6.5   1   1    5120.635200    5120.621142       0.010000       0.000275             1.41  Bernath2009
   8  7.5   1  -1     6  6.5   1  -1    5120.741600    5120.769488       0.010000       0.000545             2.79  Bernath2009
   8  7.5   2   1     6  6.5   2   1    5122.494000    5122.488521       0.010000       0.000107             0.55  Bernath2009
   8  7.5   2  -1     6  6.5   2  -1    5122.313700    5122.346234       0.010000       0.000635             3.25  Bernath2009
   8  7.5   1   1     6  7.5   1  -1    4917.900800    4917.888117       0.010000       0.000258             1.27  Bernath2009
   8  7.5   1  -1     6  7.5   1   1    4920.691500    4920.728061       0.010000       0.000743             3.66  Bernath2009
   8  7.5   1   1     6  8.5   1   1    4691.276600    4691.276077       0.010000       0.000011             0.05  Bernath2009
   8  7.5   1  -1     6  8.5   1  -1    4690.509500    4690.546593       0.010000       0.000791             3.71  Bernath2009
   8  7.5   2   1     6  8.5   2   1    4648.347500    4648.373741       0.010000       0.000565             2.62  Bernath2009
   8  7.5   2  -1     6  8.5   2  -1    4648.823500    4648.865670       0.010000       0.000907             4.22  Bernath2009
   8  8.5   1   1     6  7.5   1   1    5124.600700    5124.592082       0.010000       0.000168             0.86  Bernath2009
   8  8.5   1  -1     6  7.5   1  -1    5124.679600    5124.721792       0.010000       0.000823             4.22  Bernath2009
   8  8.5   2   1     6  7.5   2   1    5124.060000    5124.057630       0.010000       0.000046             0.24  Bernath2009
   8  8.5   2  -1     6  7.5   2  -1    5123.885600    5123.919090       0.050000       0.000654             0.67  Bernath2009
   8  8.5   1   1     6  9.5   1   1    4641.500400    4641.503738       0.010000       0.000072             0.33  Bernath2009
   8  8.5   1  -1     6  9.5   1  -1    4640.599300    4640.652725       0.010000       0.001151             5.34  Bernath2009
   8  8.5   2   1     6  9.5   2   1    4594.972400    4595.002112       0.010000       0.000647             2.97  Bernath2009
   8  8.5   2  -1     6  9.5   2  -1    4595.558000    4595.600349       0.010000       0.000922             4.23  Bernath2009
   8  9.5   1   1     6  8.5   1   1    5125.449200    5125.426981       1.000000       0.000434             0.02  Bernath2009
   8  9.5   2   1     6  8.5   2   1    5122.200100    5122.201884       0.010000       0.000035             0.18  Bernath2009
   8  9.5   1   1     6 10.5   1   1    4589.099900    4589.106551       0.010000       0.000145             0.67  Bernath2009
   8  9.5   1  -1     6 10.5   1  -1    4588.059700    4588.131118       0.010000       0.001557             7.14  Bernath2009
   8  9.5   2   1     6 10.5   2   1    4539.151800    4539.186282       0.010000       0.000760             3.45  Bernath2009
   8  9.5   2  -1     6 10.5   2  -1    4539.850800    4539.893524       0.010000       0.000941             4.27  Bernath2009
   8 10.5   1   1     6  9.5   1   1    5123.030000    5123.041182       1.000000       0.000218             0.01  Bernath2009
   8 10.5   1   1     6 11.5   1   1    4534.115900    4534.126379       0.010000       0.000231             1.05  Bernath2009
   8 10.5   1  -1     6 11.5   1  -1    4532.932600    4533.023564       0.010000       0.002007             9.10  Bernath2009
   8 10.5   2   1     6 11.5   2   1    4480.897700    4480.934112       0.010000       0.000813             3.64  Bernath2009
   8 10.5   2  -1     6 11.5   2  -1    4481.711800    4481.753117       0.010000       0.000922             4.13  Bernath2009
   8 11.5   1   1     6 10.5   1   1    5117.251300    5117.356794       1.000000       0.002062             0.11  Bernath2009
   8 11.5   1   1     6 12.5   1   1    4476.585300    4476.598696       0.010000       0.000299             1.34  Bernath2009
   8 11.5   1  -1     6 12.5   1  -1    4475.253600    4475.365467       0.010000       0.002500            11.19  Bernath2009
   8 11.5   2   1     6 12.5   2   1    4420.205700    4420.252685       0.010000       0.001063             4.70  Bernath2009
   8 11.5   2  -1     6 12.5   2  -1    4421.147000    4421.186267       0.010000       0.000888             3.93  Bernath2009
   8 12.5   1   1     6 13.5   1   1    4416.537700    4416.552569       0.010000       0.000337             1.49  Bernath2009
   8 12.5   1  -1     6 13.5   1  -1    4415.051200    4415.185841       0.010000       0.003050            13.46  Bernath2009
   8 12.5   2  -1     6 13.5   2  -1    4358.158300    4358.198219       0.010000       0.000916             3.99  Bernath2009
   8  1.5   1   1     7  2.5   1   1    2350.741800    2350.759985       0.040000       0.000774             0.45  Bernath2009
   8  1.5   1  -1     7  2.5   1  -1    2350.660800    2350.678551       0.040000       0.000755             0.44  Bernath2009
   8  1.5   2   1     7  2.5   2   1    2338.253200    2338.283271       0.100000       0.001286             0.30  Bernath2009
   8  1.5   2  -1     7  2.5   2  -1    2338.187200    2338.235990       0.100000       0.002087             0.49  Bernath2009
   8  2.5   1   1     7  1.5   1   1    2473.319000    2473.334793       0.010000       0.000639             1.58  Bernath2009
   8  2.5   2   1     7  1.5   2   1    2480.556700    2480.571086       0.010000       0.000580             1.44  Bernath2009
   8  2.5   2  -1     7  1.5   2  -1    2480.556700    2480.596910       0.010000       0.001621             4.02  Bernath2009
   8  2.5   1   1     7  3.5   1   1    2322.242100    2322.110410       1.000000       0.005671             0.13  Bernath2009
   8  2.5   1  -1     7  3.5   1  -1    2322.091500    2321.959300       1.000000       0.005693             0.13  Bernath2009
   8  3.5   1   1     7  2.5   1   1    2494.279500    2494.296519       0.010000       0.000682             1.70  Bernath2009
   8  3.5   2   1     7  2.5   2   1    2503.524700    2503.537426       0.010000       0.000508             1.27  Bernath2009
   8  3.5   2  -1     7  2.5   2  -1    2503.470700    2503.509325       0.010000       0.001543             3.86  Bernath2009
   8  4.5   1   1     7  3.5   1   1    2514.038200    2514.056843       0.010000       0.000742             1.86  Bernath2009
   8  4.5   1  -1     7  3.5   1  -1    2514.185500    2514.214089       0.010000       0.001137             2.86  Bernath2009
   8  4.5   2   1     7  3.5   2   1    2524.464500    2524.475522       0.010000       0.000437             1.10  Bernath2009
   8  4.5   2  -1     7  3.5   2  -1    2524.357100    2524.395628       0.010000       0.001526             3.85  Bernath2009
   8  5.5   1   1     7  4.5   1   1    2532.488500    2532.508241       0.010000       0.000780             1.97  Bernath2009
   8  5.5   1  -1     7  4.5   1  -1    2532.669000    2532.703563       0.010000       0.001365             3.46  Bernath2009
   8  6.5   1   1     7  5.5   1   1    2549.514400    2549.535493       0.010000       0.000827             2.11  Bernath2009
   8  6.5   1  -1     7  5.5   1  -1    2549.719300    2549.760853       0.010000       0.001630             4.16  Bernath2009
   8  6.5   2  -1     7  5.5   2  -1    2560.136600    2560.175266       0.010000       0.001510             3.87  Bernath2009
   8  7.5   1   1     7  6.5   1   1    2565.008100    2565.030202       0.010000       0.000862             2.21  Bernath2009
   8  7.5   1  -1     7  6.5   1  -1    2565.226900    2565.277182       0.010000       0.001960             5.03  Bernath2009
   8  7.5   2   1     7  6.5   2   1    2575.285500    2575.298813       0.010000       0.000517             1.33  Bernath2009
   8  7.5   2  -1     7  6.5   2  -1    2575.067400    2575.106709       0.010000       0.001527             3.93  Bernath2009
   8  8.5   1   1     7  7.5   1   1    2578.872000    2578.895335       0.010000       0.000905             2.33  Bernath2009
   8  8.5   1  -1     7  7.5   1  -1    2579.095600    2579.155633       0.010000       0.002328             6.00  Bernath2009
   8  8.5   2   1     7  7.5   2   1    2588.267200    2588.283848       0.010000       0.000643             1.66  Bernath2009
   8  8.5   2  -1     7  7.5   2  -1    2588.030400    2588.070729       0.010000       0.001558             4.03  Bernath2009
   8  9.5   1   1     7  8.5   1   1    2591.019500    2591.044672       0.010000       0.000972             2.52  Bernath2009
   8  9.5   1  -1     7  8.5   1  -1    2591.239100    2591.310199       0.010000       0.002744             7.11  Bernath2009
   8  9.5   2   1     7  8.5   2   1    2599.258500    2599.280273       0.010000       0.000838             2.18  Bernath2009
   8  9.5   2  -1     7  8.5   2  -1    2599.013200    2599.054082       0.010000       0.001573             4.09  Bernath2009
   8 10.5   1   1     7  9.5   1   1    2601.374300    2601.400438       0.010000       0.001005             2.61  Bernath2009
   8 10.5   1  -1     7  9.5   1  -1    2601.580200    2601.663277       0.010000       0.003193             8.31  Bernath2009
   8 10.5   2   1     7  9.5   2   1    2608.236300    2608.263709       0.010000       0.001051             2.74  Bernath2009
   8 10.5   2  -1     7  9.5   2  -1    2607.983700    2608.032194       0.040000       0.001859             1.21  Bernath2009
   8 11.5   1   1     7 10.5   1   1    2609.862900    2609.890700       0.010000       0.001065             2.78  Bernath2009
   8 11.5   1  -1     7 10.5   1  -1    2610.045800    2610.143013       0.010000       0.003725             9.72  Bernath2009
   9  0.5   2   1     6  0.5   2  -1    7234.776100    7234.817378       0.010000       0.000571             4.13  Bernath2009
   9  0.5   2  -1     6  0.5   2   1    7234.961100    7235.037034       0.010000       0.001050             7.59  Bernath2009
   9  0.5   2   1     6  1.5   2   1    7188.335700    7188.394049       0.010000       0.000812             5.83  Bernath2009
   9  0.5   2  -1     6  1.5   2  -1    7188.218700    7188.282901       0.010000       0.000893             6.42  Bernath2009
   9  1.5   2   1     6  0.5   2   1    7273.914100    7273.939793       0.100000       0.000353             0.26  Bernath2009
   9  1.5   2  -1     6  0.5   2  -1    7273.914100    7273.994593       0.100000       0.001107             0.80  Bernath2009
   9  1.5   1   1     6  1.5   1  -1    7233.899900    7233.896782       0.010000       0.000043             0.31  Bernath2009
   9  1.5   1  -1     6  1.5   1   1    7233.953500    7233.950527       0.010000       0.000041             0.30  Bernath2009
   9  1.5   2   1     6  1.5   2  -1    7227.162700    7227.185659       0.010000       0.000318             2.30  Bernath2009
   9  1.5   2  -1     6  1.5   2   1    7227.479500    7227.571264       0.010000       0.001270             9.18  Bernath2009
   9  1.5   1   1     6  2.5   1   1    7167.994300    7167.992483       0.010000       0.000025             0.18  Bernath2009
   9  1.5   1  -1     6  2.5   1  -1    7167.897000    7167.895700       0.010000       0.000018             0.13  Bernath2009
   9  1.5   2   1     6  2.5   2   1    7150.105800    7150.159051       0.010000       0.000745             5.33  Bernath2009
   9  1.5   2  -1     6  2.5   2  -1    7150.019000    7150.090665       0.010000       0.001002             7.17  Bernath2009
   9  2.5   1   1     6  1.5   1   1    7290.290500    7290.289490       0.010000       0.000014             0.10  Bernath2009
   9  2.5   1  -1     6  1.5   1  -1    7290.336300    7290.340525       0.010000       0.000058             0.42  Bernath2009
   9  2.5   2   1     6  1.5   2   1    7292.150700    7292.175367       0.010000       0.000338             2.47  Bernath2009
   9  2.5   2  -1     6  1.5   2  -1    7292.104100    7292.178925       0.010000       0.001026             7.48  Bernath2009
   9  2.5   1   1     6  2.5   1  -1    7224.233500    7224.234662       0.010000       0.000016             0.12  Bernath2009
   9  2.5   1  -1     6  2.5   1   1    7224.431300    7224.436225       0.010000       0.000068             0.49  Bernath2009
   9  2.5   1   1     6  3.5   1   1    7131.635300    7131.638414       0.010000       0.000044             0.31  Bernath2009
   9  2.5   1  -1     6  3.5   1  -1    7131.441300    7131.448961       0.010000       0.000107             0.77  Bernath2009
   9  2.5   2   1     6  3.5   2   1    7107.421600    7107.483154       0.500000       0.000866             0.12  Bernath2009
   9  2.5   2  -1     6  3.5   2  -1    7107.421600    7107.485142       0.500000       0.000894             0.13  Bernath2009
   9  3.5   1   1     6  2.5   1   1    7303.439500    7303.443243       0.010000       0.000051             0.37  Bernath2009
   9  3.5   1  -1     6  2.5   1  -1    7303.503900    7303.517595       0.010000       0.000188             1.37  Bernath2009
   9  3.5   2   1     6  2.5   2   1    7305.136700    7305.153593       0.010000       0.000231             1.69  Bernath2009
   9  3.5   2  -1     6  2.5   2  -1    7305.037000    7305.111631       0.010000       0.001022             7.46  Bernath2009
   9  3.5   1   1     6  3.5   1  -1    7210.451000    7210.455978       0.010000       0.000069             0.50  Bernath2009
   9  3.5   1  -1     6  3.5   1   1    7210.904600    7210.921347       0.010000       0.000232             1.67  Bernath2009
   9  3.5   1   1     6  4.5   1   1    7090.998900    7091.008045       0.010000       0.000129             0.91  Bernath2009
   9  3.5   1  -1     6  4.5   1  -1    7090.686600    7090.705586       0.010000       0.000268             1.90  Bernath2009
   9  3.5   2   1     6  4.5   2   1    7060.501500    7060.544422       0.010000       0.000608             4.29  Bernath2009
   9  3.5   2  -1     6  4.5   2  -1    7060.558500    7060.636974       0.010000       0.001111             7.85  Bernath2009
   9  4.5   1   1     6  3.5   1   1    7312.637400    7312.643935       0.010000       0.000089             0.65  Bernath2009
   9  4.5   1  -1     6  3.5   1  -1    7312.701600    7312.727977       0.010000       0.000361             2.64  Bernath2009
   9  4.5   2   1     6  3.5   2   1    7312.927900    7312.938883       0.010000       0.000150             1.10  Bernath2009
   9  4.5   2  -1     6  3.5   2  -1    7312.790700    7312.864904       0.010000       0.001015             7.42  Bernath2009
   9  4.5   1   1     6  4.5   1  -1    7192.422100    7192.428175       0.010000       0.000084             0.61  Bernath2009
   9  4.5   1  -1     6  4.5   1   1    7193.249000    7193.280043       0.010000       0.000432             3.10  Bernath2009
   9  4.5   1   1     6  5.5   1   1    7046.042600    7046.057040       0.010000       0.000205             1.44  Bernath2009
   9  4.5   1  -1     6  5.5   1  -1    7045.593400    7045.627339       0.010000       0.000482             3.39  Bernath2009
   9  4.5   2   1     6  5.5   2   1    7009.415300    7009.453376       0.010000       0.000543             3.81  Bernath2009
   9  4.5   2  -1     6  5.5   2  -1    7009.569400    7009.650553       0.010000       0.001158             8.12  Bernath2009
   9  5.5   1   1     6  4.5   1   1    7317.697600    7317.704522       0.010000       0.000095             0.69  Bernath2009
   9  5.5   1  -1     6  4.5   1  -1    7317.738500    7317.781485       0.010000       0.000587             4.30  Bernath2009
   9  5.5   2   1     6  4.5   2   1    7315.605200    7315.611695       0.010000       0.000089             0.65  Bernath2009
   9  5.5   2  -1     6  4.5   2  -1    7315.450900    7315.522293       0.010000       0.000976             7.14  Bernath2009
   9  5.5   1   1     6  5.5   1  -1    7170.042200    7170.051818       0.010000       0.000134             0.96  Bernath2009
   9  5.5   1  -1     6  5.5   1   1    7171.364900    7171.410350       0.020000       0.000634             2.27  Bernath2009
   9  5.5   1   1     6  6.5   1   1    6996.765400    6996.784966       0.010000       0.000280             1.96  Bernath2009
   9  5.5   1  -1     6  6.5   1  -1    6996.166400    6996.217672       0.010000       0.000733             5.13  Bernath2009
   9  5.5   2   1     6  6.5   2   1    6954.234900    6954.270299       0.010000       0.000509             3.54  Bernath2009
   9  5.5   2  -1     6  6.5   2  -1    6954.501100    6954.582242       0.010000       0.001167             8.11  Bernath2009
   9  6.5   1   1     6  5.5   1   1    7318.439300    7318.449329       0.010000       0.000137             1.00  Bernath2009
   9  6.5   1  -1     6  5.5   1  -1    7318.439300    7318.501946       0.010000       0.000856             6.26  Bernath2009
   9  6.5   2   1     6  5.5   2   1    7313.233100    7313.235161       0.010000       0.000028             0.21  Bernath2009
   9  6.5   2  -1     6  5.5   2  -1    7313.077300    7313.147385       0.010000       0.000958             7.01  Bernath2009
   9  6.5   1   1     6  7.5   1   1    6943.191900    6943.215225       0.010000       0.000336             2.33  Bernath2009
   9  6.5   1  -1     6  7.5   1  -1    6942.431100    6942.502069       0.010000       0.001022             7.10  Bernath2009
   9  6.5   2   1     6  7.5   2   1    6894.990400    6895.024526       0.010000       0.000495             3.41  Bernath2009
   9  6.5   2  -1     6  7.5   2  -1    6895.379300    6895.459260       0.010000       0.001160             8.00  Bernath2009
   9  7.5   1   1     6  6.5   1   1    7314.714000    7314.725494       0.010000       0.000157             1.15  Bernath2009
   9  7.5   1  -1     6  6.5   1  -1    7314.656300    7314.736990       0.010000       0.001103             8.07  Bernath2009
   9  7.5   2   1     6  6.5   2   1    7305.841000    7305.842907       0.010000       0.000026             0.19  Bernath2009
   9  7.5   2  -1     6  6.5   2  -1    7305.709000    7305.773262       0.020000       0.000880             3.21  Bernath2009
   9  7.5   1   1     6  8.5   1   1    6885.353900    6885.380429       0.010000       0.000385             2.65  Bernath2009
   9  7.5   1  -1     6  8.5   1  -1    6884.421600    6884.514095       0.010000       0.001344             9.25  Bernath2009
   9  7.5   2   1     6  8.5   2   1    6831.694400    6831.728127       0.010000       0.000494             3.37  Bernath2009
   9  7.5   2  -1     6  8.5   2  -1    6832.216300    6832.292698       0.010000       0.001118             7.64  Bernath2009
   9  8.5   1   1     6  7.5   1   1    7306.389600    7306.401984       0.010000       0.000170             1.24  Bernath2009
   9  8.5   1  -1     6  7.5   1  -1    7306.251900    7306.356225       0.010000       0.001428            10.43  Bernath2009
   9  8.5   1   1     6  9.5   1   1    6823.285400    6823.313641       0.010000       0.000414             2.82  Bernath2009
   9  8.5   1  -1     6  9.5   1  -1    6822.170400    6822.287158       0.010000       0.001711            11.68  Bernath2009
   9  8.5   2  -1     6  9.5   2  -1    6765.010400    6765.084624       0.010000       0.001097             7.42  Bernath2009
   9  9.5   1   1     6  8.5   1   1    7293.345300    7293.364064       0.030000       0.000257             0.63  Bernath2009
   9  9.5   1  -1     6  8.5   1  -1    7293.117200    7293.245395       0.020000       0.001758             6.41  Bernath2009
   9  9.5   1   1     6 10.5   1   1    6757.014400    6757.043634       0.010000       0.000433             2.92  Bernath2009
   9  9.5   1  -1     6 10.5   1  -1    6755.707200    6755.850090       0.010000       0.002115            14.29  Bernath2009
   9  9.5   2   1     6 10.5   2   1    6692.948700    6692.987021       0.010000       0.000573             3.83  Bernath2009
   9  9.5   2  -1     6 10.5   2  -1    6693.762500    6693.831174       0.010000       0.001026             6.87  Bernath2009
   9 10.5   1  -1     6  9.5   1  -1    7275.140600    7275.300232       0.010000       0.002194            15.96  Bernath2009
   9 10.5   1   1     6 11.5   1   1    6686.565200    6686.592397       0.020000       0.000407             1.36  Bernath2009
   9 10.5   1  -1     6 11.5   1  -1    6685.055600    6685.224826       0.010000       0.002531            16.92  Bernath2009
   9 10.5   2   1     6 11.5   2   1    6617.488900    6617.529471       0.010000       0.000613             4.06  Bernath2009
   9 10.5   2  -1     6 11.5   2  -1    6618.460500    6618.523302       0.010000       0.000949             6.28  Bernath2009
   9 11.5   1   1     6 12.5   1   1    6611.949400    6611.973720       0.020000       0.000368             1.22  Bernath2009
   9 11.5   1  -1     6 12.5   1  -1    6610.223100    6610.425047       0.010000       0.003055            20.19  Bernath2009
   9  0.5   2   1     7  0.5   2  -1    4649.990500    4650.036990       0.010000       0.001000             4.65  Bernath2009
   9  0.5   2  -1     7  0.5   2   1    4650.166100    4650.249758       0.010000       0.001799             8.37  Bernath2009
   9  0.5   2  -1     7  1.5   2  -1    4605.879700    4605.948680       0.010000       0.001498             6.90  Bernath2009
   9  1.5   2  -1     7  0.5   2  -1    4689.122700    4689.214205       0.100000       0.001951             0.92  Bernath2009
   9  1.5   1   1     7  1.5   1  -1    4649.561300    4649.604145       0.010000       0.000921             4.28  Bernath2009
   9  1.5   1  -1     7  1.5   1   1    4649.612000    4649.654505       0.010000       0.000914             4.25  Bernath2009
   9  1.5   2   1     7  1.5   2  -1    4644.823500    4644.851438       0.010000       0.000601             2.79  Bernath2009
   9  1.5   2  -1     7  1.5   2   1    4645.125700    4645.226639       0.010000       0.002173            10.09  Bernath2009
   9  1.5   1   1     7  2.5   1   1    4586.717500    4586.758735       0.010000       0.000899             4.12  Bernath2009
   9  1.5   1  -1     7  2.5   1  -1    4586.631300    4586.674066       0.010000       0.000932             4.28  Bernath2009
   9  1.5   2   1     7  2.5   2   1    4571.777100    4571.841963       0.010000       0.001419             6.49  Bernath2009
   9  1.5   2  -1     7  2.5   2  -1    4571.706300    4571.782172       0.010000       0.001660             7.59  Bernath2009
   9  2.5   1   1     7  1.5   1   1    4705.952300    4705.993468       0.020000       0.000875             2.06  Bernath2009
   9  2.5   1  -1     7  1.5   1  -1    4705.989700    4706.047887       0.100000       0.001236             0.58  Bernath2009
   9  2.5   2   1     7  1.5   2   1    4709.780400    4709.830743       0.070000       0.001069             0.72  Bernath2009
   9  2.5   1   1     7  2.5   1  -1    4642.970200    4643.013029       0.010000       0.000922             4.28  Bernath2009
   9  2.5   1  -1     7  2.5   1   1    4643.152600    4643.202477       0.010000       0.001074             4.99  Bernath2009
   9  2.5   2   1     7  2.5   2  -1    4636.376900    4636.386275       0.010000       0.000202             0.94  Bernath2009
   9  2.5   2  -1     7  2.5   2   1    4636.718300    4636.835229       0.010000       0.002522            11.69  Bernath2009
   9  2.5   1   1     7  3.5   1   1    4554.724400    4554.769085       0.010000       0.000981             4.47  Bernath2009
   9  2.5   1  -1     7  3.5   1  -1    4554.559300    4554.606183       0.010000       0.001029             4.69  Bernath2009
   9  2.5   2   1     7  3.5   2   1    4534.660300    4534.730409       0.100000       0.001546             0.70  Bernath2009
   9  2.5   2  -1     7  3.5   2  -1    4534.660300    4534.733506       0.100000       0.001614             0.73  Bernath2009
   9  3.5   1   1     7  2.5   1   1    4722.162100    4722.209495       0.010000       0.001004             4.74  Bernath2009
   9  3.5   1  -1     7  2.5   1  -1    4722.240500    4722.295961       0.010000       0.001174             5.55  Bernath2009
   9  3.5   2   1     7  2.5   2   1    4726.806400    4726.836505       0.010000       0.000637             3.01  Bernath2009
   9  3.5   2  -1     7  2.5   2  -1    4726.723400    4726.803138       0.010000       0.001687             7.97  Bernath2009
   9  3.5   1   1     7  3.5   1  -1    4633.569700    4633.613201       0.010000       0.000939             4.35  Bernath2009
   9  3.5   1  -1     7  3.5   1   1    4633.993100    4634.052018       0.010000       0.001271             5.89  Bernath2009
   9  3.5   2   1     7  3.5   2  -1    4624.743500    4624.734782       0.020000       0.000189             0.44  Bernath2009
   9  3.5   1   1     7  4.5   1   1    4519.799400    4519.848135       0.010000       0.001078             4.87  Bernath2009
   9  3.5   1  -1     7  4.5   1  -1    4519.537900    4519.591878       0.010000       0.001194             5.40  Bernath2009
   9  4.5   1  -1     7  3.5   1  -1    4735.820100    4735.885200       0.010000       0.001375             6.51  Bernath2009
   9  4.5   2   1     7  3.5   2   1    4740.152700    4740.186138       0.100000       0.000705             0.33  Bernath2009
   9  4.5   2  -1     7  3.5   2  -1    4740.036500    4740.113268       0.010000       0.001620             7.68  Bernath2009
   9  4.5   1   1     7  4.5   1  -1    4621.271400    4621.314466       0.010000       0.000932             4.31  Bernath2009
   9  4.5   1  -1     7  4.5   1   1    4622.048600    4622.120133       0.010000       0.001548             7.15  Bernath2009
   9  4.5   1   1     7  5.5   1   1    4481.930600    4481.982932       0.010000       0.001168             5.23  Bernath2009
   9  4.5   1  -1     7  5.5   1  -1    4481.560700    4481.623631       0.010000       0.001404             6.29  Bernath2009
   9  4.5   2   1     7  5.5   2   1    4452.232300    4452.287602       0.010000       0.001242             5.53  Bernath2009
   9  4.5   2  -1     7  5.5   2  -1    4452.369400    4452.456084       0.010000       0.001947             8.67  Bernath2009
   9  5.5   1   1     7  4.5   1   1    4746.495500    4746.544612       0.010000       0.001035             4.91  Bernath2009
   9  5.5   1  -1     7  4.5   1  -1    4746.590900    4746.667776       0.010000       0.001620             7.69  Bernath2009
   9  5.5   2   1     7  4.5   2   1    4749.895800    4749.919021       0.010000       0.000489             2.32  Bernath2009
   9  5.5   2  -1     7  4.5   2  -1    4749.740500    4749.818075       0.010000       0.001633             7.76  Bernath2009
   9  5.5   1  -1     7  5.5   1   1    4607.250400    4607.336241       0.010000       0.001863             8.58  Bernath2009
   9  5.5   1   1     7  6.5   1   1    4441.139000    4441.194026       0.010000       0.001239             5.50  Bernath2009
   9  5.5   1  -1     7  6.5   1  -1    4440.650800    4440.725367       0.010000       0.001679             7.46  Bernath2009
   9  5.5   2   1     7  6.5   2   1    4407.027700    4407.080591       0.010000       0.001200             5.29  Bernath2009
   9  5.5   2  -1     7  6.5   2  -1    4407.255700    4407.342717       0.010000       0.001974             8.70  Bernath2009
   9  6.5   1   1     7  5.5   1   1    4754.324600    4754.375221       0.010000       0.001065             5.06  Bernath2009
   9  6.5   1  -1     7  5.5   1  -1    4754.408800    4754.498238       0.010000       0.001881             8.94  Bernath2009
   9  6.5   2   1     7  5.5   2   1    4756.049400    4756.069386       0.010000       0.000420             2.00  Bernath2009
   9  6.5   2  -1     7  5.5   2  -1    4755.877500    4755.952915       0.010000       0.001586             7.54  Bernath2009
   9  6.5   1   1     7  6.5   1  -1    4587.728400    4587.764346       0.010000       0.000784             3.59  Bernath2009
   9  6.5   1  -1     7  6.5   1   1    4589.539800    4589.644154       0.010000       0.002274            10.44  Bernath2009
   9  6.5   1   1     7  7.5   1   1    4397.461600    4397.518478       0.010000       0.001293             5.69  Bernath2009
   9  6.5   1  -1     7  7.5   1  -1    4396.848100    4396.935910       0.010000       0.001997             8.78  Bernath2009
   9  6.5   2   1     7  7.5   2   1    4359.199500    4359.250744       0.010000       0.001176             5.12  Bernath2009
   9  6.5   2  -1     7  7.5   2  -1    4359.524800    4359.610900       0.010000       0.001975             8.61  Bernath2009
   9  7.5   2   1     7  6.5   2   1    4758.631400    4758.653199       0.010000       0.000458             2.18  Bernath2009
   9  7.5   2  -1     7  6.5   2  -1    4758.460600    4758.533738       0.010000       0.001537             7.31  Bernath2009
   9  7.5   1  -1     7  7.5   1   1    4568.871400    4568.998816       0.010000       0.002789            12.74  Bernath2009
   9  7.5   1   1     7  8.5   1   1    4350.940200    4350.998120       0.010000       0.001331             5.79  Bernath2009
   9  7.5   1  -1     7  8.5   1  -1    4350.195800    4350.297871       0.010000       0.002346            10.21  Bernath2009
   9  7.5   2   1     7  8.5   2   1    4308.756600    4308.806516       0.010000       0.001158             4.99  Bernath2009
   9  7.5   2  -1     7  8.5   2  -1    4309.184600    4309.268288       0.010000       0.001942             8.37  Bernath2009
   9  8.5   1   1     7  7.5   1   1    4760.663000    4760.705238       0.030000       0.000887             1.41  Bernath2009
   9  8.5   1  -1     7  7.5   1  -1    4760.663000    4760.790065       0.050000       0.002669             2.54  Bernath2009
   9  8.5   2   1     7  7.5   2   1    4757.646500    4757.665285       0.020000       0.000395             0.94  Bernath2009
   9  8.5   2  -1     7  7.5   2  -1    4757.486200    4757.555005       0.010000       0.001446             6.88  Bernath2009
   9  8.5   1   1     7  9.5   1   1    4301.615000    4301.672897       0.010000       0.001346             5.79  Bernath2009
   9  8.5   1  -1     7  9.5   1  -1    4300.733200    4300.851465       0.010000       0.002750            11.83  Bernath2009
   9  8.5   2   1     7  9.5   2   1    4255.700900    4255.750597       0.010000       0.001168             4.97  Bernath2009
   9  8.5   2  -1     7  9.5   2  -1    4256.237400    4256.317283       0.010000       0.001877             7.99  Bernath2009
   9  9.5   2   1     7  8.5   2   1    4753.057400    4753.081012       0.010000       0.000497             2.36  Bernath2009
   9  9.5   2  -1     7  8.5   2  -1    4752.919100    4752.991732       0.100000       0.001528             0.73  Bernath2009
   9  9.5   1   1     7 10.5   1   1    4249.521000    4249.577540       0.010000       0.001330             5.65  Bernath2009
   9  9.5   1  -1     7 10.5   1  -1    4248.496100    4248.631458       0.010000       0.003186            13.54  Bernath2009
   9  9.5   2   1     7 10.5   2   1    4200.034600    4200.082229       0.010000       0.001134             4.76  Bernath2009
   9  9.5   2  -1     7 10.5   2  -1    4200.680800    4200.757070       0.020000       0.001816             3.81  Bernath2009
   9 10.5   1   1     7  9.5   1   1    4753.818900    4753.866457       0.020000       0.001000             2.38  Bernath2009
   9 10.5   1  -1     7  9.5   1  -1    4753.699900    4753.864539       0.010000       0.003463            16.46  Bernath2009
   9 10.5   1   1     7 11.5   1   1    4194.687700    4194.740000       0.010000       0.001247             5.23  Bernath2009
   9 10.5   1  -1     7 11.5   1  -1    4193.506200    4193.665746       0.100000       0.003805             1.60  Bernath2009
   9 10.5   2   1     7 11.5   2   1    4141.751400    4141.797570       0.010000       0.001115             4.62  Bernath2009
   9 10.5   2  -1     7 11.5   2  -1    4142.519000    4142.583844       0.010000       0.001565             6.48  Bernath2009
   9 11.5   1   1     7 12.5   1   1    4137.132400    4137.180678       0.010000       0.001167             4.83  Bernath2009
   9 11.5   1  -1     7 12.5   1  -1    4135.801800    4135.974645       0.020000       0.004179             8.64  Bernath2009
   9 11.5   2   1     7 12.5   2   1    4080.840500    4080.889071       0.010000       0.001190             4.86  Bernath2009
   9 12.5   1   1     7 13.5   1   1    4076.862700    4076.911893       0.040000       0.001207             1.23  Bernath2009
   9 12.5   1  -1     7 13.5   1  -1    4075.381900    4075.570375       0.010000       0.004625            18.85  Bernath2009
   9 13.5   1  -1     7 14.5   1  -1    4012.245600    4012.456508       0.010000       0.005257            21.09  Bernath2009
   9  0.5   2   1     8  0.5   2  -1    2236.041100    2236.051048       0.010000       0.000445             0.99  Bernath2009
   9  0.5   2  -1     8  0.5   2   1    2236.207000    2236.256493       0.020000       0.002213             2.47  Bernath2009
   9  0.5   2   1     8  1.5   2   1    2194.515200    2194.557143       0.010000       0.001911             4.19  Bernath2009
   9  0.5   2  -1     8  1.5   2  -1    2194.436100    2194.467757       0.010000       0.001443             3.17  Bernath2009
   9  1.5   2   1     8  0.5   2   1    2275.144500    2275.159251       0.020000       0.000648             0.74  Bernath2009
   9  1.5   2  -1     8  0.5   2  -1    2275.188400    2275.228263       0.010000       0.001752             3.99  Bernath2009
   9  1.5   1   1     8  1.5   1  -1    2235.945200    2235.973603       0.010000       0.001270             2.84  Bernath2009
   9  1.5   1  -1     8  1.5   1   1    2235.990300    2236.020662       0.010000       0.001358             3.04  Bernath2009
   9  1.5   2  -1     8  1.5   2   1    2233.663000    2233.734358       0.010000       0.003195             7.14  Bernath2009
   9  1.5   1   1     8  2.5   1   1    2176.271400    2176.297800       0.010000       0.001213             2.64  Bernath2009
   9  1.5   1  -1     8  2.5   1  -1    2176.198600    2176.225053       0.010000       0.001216             2.65  Bernath2009
   9  1.5   2   1     8  2.5   2   1    2164.440600    2164.479887       0.010000       0.001815             3.93  Bernath2009
   9  1.5   2  -1     8  2.5   2  -1    2164.392700    2164.430195       0.010000       0.001732             3.75  Bernath2009
   9  2.5   1   1     8  1.5   1   1    2292.327600    2292.359625       0.010000       0.001397             3.20  Bernath2009
   9  2.5   1  -1     8  1.5   1  -1    2292.381600    2292.417345       0.010000       0.001559             3.57  Bernath2009
   9  2.5   2   1     8  1.5   2   1    2298.327100    2298.338461       0.030000       0.000494             0.38  Bernath2009
   9  2.5   2  -1     8  1.5   2  -1    2298.327100    2298.363781       0.030000       0.001596             1.22  Bernath2009
   9  2.5   1   1     8  2.5   1  -1    2232.538200    2232.564016       0.010000       0.001156             2.58  Bernath2009
   9  2.5   1  -1     8  2.5   1   1    2232.707100    2232.741542       0.010000       0.001543             3.44  Bernath2009
   9  2.5   1   1     8  3.5   1   1    2148.795300    2148.823091       0.010000       0.001293             2.78  Bernath2009
   9  2.5   1  -1     8  3.5   1  -1    2148.661800    2148.686566       0.010000       0.001153             2.48  Bernath2009
   9  2.5   2   1     8  3.5   2   1    2133.047500    2133.084307       0.010000       0.001726             3.68  Bernath2009
   9  2.5   2  -1     8  3.5   2  -1    2133.047500    2133.090447       0.020000       0.002013             2.15  Bernath2009
   9  3.5   1   1     8  2.5   1   1    2311.717000    2311.748560       0.010000       0.001365             3.16  Bernath2009
   9  3.5   1  -1     8  2.5   1  -1    2311.806700    2311.846948       0.010000       0.001741             4.02  Bernath2009
   9  3.5   2   1     8  2.5   2   1    2319.470600    2319.474429       0.010000       0.000165             0.38  Bernath2009
   9  3.5   2  -1     8  2.5   2  -1    2319.412500    2319.451161       0.010000       0.001667             3.87  Bernath2009
   9  3.5   1   1     8  3.5   1  -1    2227.670600    2227.693584       0.010000       0.001032             2.30  Bernath2009
   9  3.5   1  -1     8  3.5   1   1    2228.063400    2228.106023       0.010000       0.001913             4.26  Bernath2009
   9  3.5   1   1     8  4.5   1   1    2119.776800    2119.802127       0.020000       0.001195             1.27  Bernath2009
   9  3.5   1  -1     8  4.5   1  -1    2119.564700    2119.592159       0.010000       0.001296             2.75  Bernath2009
   9  3.5   2   1     8  4.5   2   1    2100.444900    2100.469658       0.100000       0.001179             0.25  Bernath2009
   9  3.5   2  -1     8  4.5   2  -1    2100.496500    2100.541245       0.010000       0.002130             4.47  Bernath2009
   9  4.5   1   1     8  3.5   1   1    2329.797200    2329.828612       0.010000       0.001348             3.14  Bernath2009
   9  4.5   1  -1     8  3.5   1  -1    2329.920500    2329.965582       0.010000       0.001935             4.51  Bernath2009
   9  4.5   2   1     8  3.5   2   1    2338.539500    2338.540036       0.100000       0.000023             0.01  Bernath2009
   9  4.5   2  -1     8  3.5   2  -1    2338.432700    2338.470209       0.010000       0.001604             3.75  Bernath2009
   9  4.5   1   1     8  4.5   1  -1    2221.298700    2221.314748       0.010000       0.000722             1.60  Bernath2009
   9  4.5   1  -1     8  4.5   1   1    2222.023800    2222.074126       0.010000       0.002265             5.03  Bernath2009
   9  4.5   1   1     8  5.5   1   1    2089.224600    2089.255529       0.010000       0.001480             3.09  Bernath2009
   9  4.5   1  -1     8  5.5   1  -1    2088.934000    2088.967266       0.020000       0.001592             1.66  Bernath2009
   9  4.5   2   1     8  5.5   2   1    2066.663700    2066.691056       0.020000       0.001324             1.37  Bernath2009
   9  4.5   2  -1     8  5.5   2  -1    2066.786800    2066.832882       0.010000       0.002230             4.61  Bernath2009
   9  5.5   1   1     8  4.5   1   1    2346.469200    2346.498605       0.010000       0.001253             2.94  Bernath2009
   9  5.5   1  -1     8  4.5   1  -1    2346.616600    2346.668057       0.010000       0.002193             5.15  Bernath2009
   9  5.5   2   1     8  4.5   2   1    2355.538800    2355.536931       0.010000       0.000079             0.19  Bernath2009
   9  5.5   2  -1     8  4.5   2  -1    2355.390700    2355.426565       0.010000       0.001523             3.59  Bernath2009
   9  5.5   1   1     8  5.5   1  -1    2213.382600    2213.391745       0.010000       0.000413             0.91  Bernath2009
   9  5.5   1  -1     8  5.5   1   1    2214.357800    2214.608839       1.000000       0.011337             0.25  Bernath2009
   9  6.5   1   1     8  5.5   1   1    2361.620100    2361.647818       0.010000       0.001174             2.77  Bernath2009
   9  6.5   1  -1     8  5.5   1  -1    2361.783800    2361.841873       0.010000       0.002459             5.81  Bernath2009
   9  6.5   2   1     8  5.5   2   1    2370.476100    2370.472841       0.010000       0.000137             0.33  Bernath2009
   9  6.5   2  -1     8  5.5   2  -1    2370.296600    2370.329714       0.010000       0.001397             3.31  Bernath2009
   9  6.5   1   1     8  6.5   1  -1    2203.753700    2203.898704       1.000000       0.006580             0.15  Bernath2009
   9  7.5   1   1     8  6.5   1   1    2375.143700    2375.168808       0.010000       0.001057             2.51  Bernath2009
   9  7.5   1  -1     8  6.5   1  -1    2375.313000    2375.379042       0.010000       0.002780             6.60  Bernath2009
   9  7.5   2   1     8  6.5   2   1    2383.353500    2383.348354       0.010000       0.000216             0.51  Bernath2009
   9  7.5   2  -1     8  6.5   2  -1    2383.151000    2383.180762       0.010000       0.001249             2.98  Bernath2009
   9  8.5   1   1     8  7.5   1   1    2386.940100    2386.962032       0.010000       0.000919             2.19  Bernath2009
   9  8.5   1  -1     8  7.5   1  -1    2387.105300    2387.180000       0.010000       0.003129             7.47  Bernath2009
   9  8.5   2   1     8  7.5   2   1    2394.157300    2394.151789       0.010000       0.000230             0.55  Bernath2009
   9  8.5   2  -1     8  7.5   2  -1    2393.941100    2393.968020       0.010000       0.001125             2.69  Bernath2009
   9  9.5   1   1     8  8.5   1   1    2396.918000    2396.935858       0.010000       0.000745             1.79  Bernath2009
   9  9.5   1  -1     8  8.5   1  -1    2397.068300    2397.153235       0.010000       0.003543             8.49  Bernath2009
   9  9.5   2   1     8  8.5   2   1    2402.863400    2402.858531       0.010000       0.000203             0.49  Bernath2009
   9  9.5   2  -1     8  8.5   2  -1    2402.646400    2402.666728       0.010000       0.000846             2.03  Bernath2009
   9 10.5   1   1     8  9.5   1   1    2404.991600    2405.004687       0.010000       0.000544             1.31  Bernath2009
   9 10.5   1  -1     8  9.5   1  -1    2405.117900    2405.213244       0.010000       0.003964             9.53  Bernath2009
   9 10.5   2   1     8  9.5   2   1    2409.437500    2409.432118       0.010000       0.000223             0.54  Bernath2009
   9 10.5   2  -1     8  9.5   2  -1    2409.224400    2409.240294       0.010000       0.000660             1.59  Bernath2009
   9 11.5   1   1     8 10.5   1   1    2411.079600    2411.086598       0.020000       0.000290             0.35  Bernath2009
   9 11.5   1  -1     8 10.5   1  -1    2411.170700    2411.278126       0.010000       0.004455            10.74  Bernath2009
   9 12.5   1   1     8 11.5   1   1    2415.099000    2415.101096       0.040000       0.000087             0.05  Bernath2009
   9 12.5   1  -1     8 11.5   1  -1    2415.228600    2415.267321       1.000000       0.001603             0.04  Bernath2009
   9 13.5   1   1     8 12.5   1   1    2416.968600    2416.967086       0.050000       0.000063             0.03  Bernath2009
   9 13.5   1  -1     8 12.5   1  -1    2416.968600    2417.099598       0.050000       0.005420             2.62  Bernath2009
  10  0.5   2   1     8  1.5   2   1    4242.662500    4242.633478       0.020000       0.000684             1.45  Bernath2009
  10  0.5   2  -1     8  1.5   2  -1    4242.559500    4242.535535       0.010000       0.000565             2.40  Bernath2009
  10  1.5   2   1     8  0.5   2   1    4320.551100    4320.485706       0.040000       0.001514             1.63  Bernath2009
  10  1.5   2  -1     8  0.5   2  -1    4320.551100    4320.540779       0.010000       0.000239             1.03  Bernath2009
  10  1.5   1   1     8  2.5   1   1    4224.552600    4224.512535       0.010000       0.000948             4.01  Bernath2009
  10  1.5   1  -1     8  2.5   1  -1    4224.474800    4224.436596       0.020000       0.000904             1.91  Bernath2009
  10  1.5   2   1     8  2.5   2   1    4209.839000    4209.806342       0.010000       0.000776             3.27  Bernath2009
  10  1.5   2  -1     8  2.5   2  -1    4209.758700    4209.742710       0.010000       0.000380             1.60  Bernath2009
  10  2.5   1   1     8  1.5   1   1    4337.028100    4336.990955       0.010000       0.000856             3.71  Bernath2009
  10  2.5   1  -1     8  1.5   1  -1    4337.065400    4337.036933       0.010000       0.000656             2.85  Bernath2009
  10  2.5   2   1     8  1.5   2   1    4339.181200    4339.108750       0.010000       0.001670             7.24  Bernath2009
  10  2.5   2  -1     8  1.5   2  -1    4339.132600    4339.120067       0.010000       0.000289             1.25  Bernath2009
  10  2.5   1   1     8  2.5   1  -1    4277.236800    4277.195346       0.010000       0.000969             4.15  Bernath2009
  10  2.5   1  -1     8  2.5   1   1    4277.393800    4277.361131       0.010000       0.000764             3.27  Bernath2009
  10  2.5   1   1     8  3.5   1   1    4193.506200    4193.454421       0.100000       0.001235             0.52  Bernath2009
  10  2.5   1  -1     8  3.5   1  -1    4193.343900    4193.306154       0.100000       0.000900             0.38  Bernath2009
  10  2.5   2   1     8  3.5   2   1    4173.900900    4173.854596       0.020000       0.001109             2.32  Bernath2009
  10  2.5   2  -1     8  3.5   2  -1    4173.861300    4173.846733       0.010000       0.000349             1.46  Bernath2009
  10  3.5   1   1     8  2.5   1   1    4351.317200    4351.295455       0.100000       0.000500             0.22  Bernath2009
  10  3.5   1  -1     8  2.5   1  -1    4351.385100    4351.367342       0.100000       0.000408             0.18  Bernath2009
  10  3.5   2   1     8  2.5   2   1    4353.995500    4353.915143       0.020000       0.001846             4.02  Bernath2009
  10  3.5   2  -1     8  2.5   2  -1    4353.897200    4353.883961       0.010000       0.000304             1.32  Bernath2009
  10  3.5   1   1     8  3.5   1  -1    4267.285300    4267.240478       0.010000       0.001050             4.48  Bernath2009
  10  3.5   1  -1     8  3.5   1   1    4267.649900    4267.626417       0.020000       0.000550             1.17  Bernath2009
  10  3.5   1   1     8  4.5   1   1    4159.387500    4159.349022       0.010000       0.000925             3.85  Bernath2009
  10  3.5   1  -1     8  4.5   1  -1    4159.147100    4159.112553       0.010000       0.000831             3.45  Bernath2009
  10  3.5   2   1     8  4.5   2   1    4134.974900    4134.910372       0.100000       0.001561             0.65  Bernath2009
  10  3.5   2  -1     8  4.5   2  -1    4134.974900    4134.974046       0.100000       0.000021             0.01  Bernath2009
  10  4.5   1   1     8  3.5   1   1    4362.779200    4362.744239       0.040000       0.000801             0.87  Bernath2009
  10  4.5   1  -1     8  3.5   1  -1    4362.850200    4362.833824       0.030000       0.000375             0.55  Bernath2009
  10  4.5   2   1     8  3.5   2   1    4364.999800    4364.906236       0.010000       0.002144             9.36  Bernath2009
  10  4.5   2  -1     8  3.5   2  -1    4364.859600    4364.840633       0.010000       0.000435             1.90  Bernath2009
  10  4.5   1   1     8  4.5   1  -1    4254.616100    4254.230375       2.000000       0.009066             0.19  Bernath2009
  10  4.5   1  -1     8  4.5   1   1    4254.941300    4254.942368       0.100000       0.000025             0.01  Bernath2009
  10  4.5   1   1     8  5.5   1   1    4122.210700    4122.171157       0.010000       0.000959             3.95  Bernath2009
  10  4.5   1  -1     8  5.5   1  -1    4121.863500    4121.835508       0.010000       0.000679             2.80  Bernath2009
  10  4.5   2   1     8  5.5   2   1    4093.120200    4093.057256       0.010000       0.001538             6.29  Bernath2009
  10  4.5   2  -1     8  5.5   2  -1    4093.214700    4093.203307       0.010000       0.000278             1.14  Bernath2009
  10  5.5   1   1     8  4.5   1   1    4371.230000    4371.195031       0.040000       0.000800             0.87  Bernath2009
  10  5.5   1  -1     8  4.5   1  -1    4371.289700    4371.290561       0.020000       0.000020             0.04  Bernath2009
  10  5.5   2   1     8  4.5   2   1    4372.206000    4372.101876       0.010000       0.002381            10.41  Bernath2009
  10  5.5   2  -1     8  4.5   2  -1    4372.029900    4372.013430       0.060000       0.000377             0.27  Bernath2009
  10  5.5   1   1     8  6.5   1   1    4081.965900    4081.924706       0.010000       0.001009             4.12  Bernath2009
  10  5.5   1  -1     8  6.5   1  -1    4081.501300    4081.482228       0.010000       0.000467             1.91  Bernath2009
  10  5.5   2   1     8  6.5   2   1    4048.412500    4048.340692       0.010000       0.001774             7.18  Bernath2009
  10  5.5   2  -1     8  6.5   2  -1    4048.592600    4048.576607       0.010000       0.000395             1.60  Bernath2009
  10  6.5   1   1     8  5.5   1   1    4376.566300    4376.501641       0.100000       0.001477             0.65  Bernath2009
  10  6.5   1  -1     8  5.5   1  -1    4376.566300    4376.590077       0.200000       0.000543             0.12  Bernath2009
  10  6.5   2   1     8  5.5   2   1    4375.630700    4375.516288       0.020000       0.002615             5.72  Bernath2009
  10  6.5   2  -1     8  5.5   2  -1    4375.447300    4375.417818       0.030000       0.000674             0.98  Bernath2009
  10  6.5   1   1     8  7.5   1   1    4038.671700    4038.629094       0.010000       0.001055             4.26  Bernath2009
  10  6.5   1  -1     8  7.5   1  -1    4038.083000    4038.074048       0.010000       0.000222             0.90  Bernath2009
  10  6.5   2   1     8  7.5   2   1    4000.861400    4000.780694       0.020000       0.002017             4.04  Bernath2009
  10  6.5   2  -1     8  7.5   2  -1    4001.133600    4001.112020       0.010000       0.000539             2.16  Bernath2009
  10  7.5   1   1     8  6.5   1   1    4378.571600    4378.525283       0.060000       0.001058             0.77  Bernath2009
  10  7.5   1  -1     8  6.5   1  -1    4378.571600    4378.593409       0.020000       0.000498             1.09  Bernath2009
  10  7.5   1   1     8  8.5   1   1    3992.357000    3992.308697       0.010000       0.001210             4.83  Bernath2009
  10  7.5   1  -1     8  8.5   1  -1    3991.630800    3991.636302       0.010000       0.000138             0.55  Bernath2009
  10  7.5   2   1     8  8.5   2   1    3950.476500    3950.381425       0.010000       0.002407             9.51  Bernath2009
  10  7.5   2  -1     8  8.5   2  -1    3950.835400    3950.812724       0.100000       0.000574             0.23  Bernath2009
  10  8.5   1   1     8  9.5   1   1    3943.043000    3942.986038       0.010000       0.001445             5.70  Bernath2009
  10  8.5   1  -1     8  9.5   1  -1    3942.172200    3942.191907       0.020000       0.000500             0.99  Bernath2009
  10  8.5   2   1     8  9.5   2   1    3897.239400    3897.136755       0.010000       0.002634            10.26  Bernath2009
  10  8.5   2  -1     8  9.5   2  -1    3897.719000    3897.672168       0.100000       0.001202             0.47  Bernath2009
  10  9.5   1   1     8 10.5   1   1    3890.739400    3890.677804       0.010000       0.001583             6.16  Bernath2009
  10  9.5   1  -1     8 10.5   1  -1    3889.729200    3889.757656       0.020000       0.000732             1.42  Bernath2009
  10  9.5   2   1     8 10.5   2   1    3841.145800    3841.032738       0.010000       0.002943            11.31  Bernath2009
  10  9.5   2  -1     8 10.5   2  -1    3841.724000    3841.676274       0.100000       0.001242             0.48  Bernath2009
  10  2.5   1   1     9  1.5   1   1    2101.061800    2100.992205       0.030000       0.003312             2.32  Bernath2009
  10  2.5   1  -1     9  1.5   1  -1    2101.100100    2101.041418       0.010000       0.002793             5.87  Bernath2009
  10  2.5   2   1     9  1.5   2   1    2105.641200    2105.550059       0.040000       0.004328             2.28  Bernath2009
  10  2.5   2  -1     9  1.5   2  -1    2105.641200    2105.573885       0.200000       0.003197             0.34  Bernath2009
  10  3.5   1   1     9  2.5   1   1    2118.693600    2118.636780       0.040000       0.002682             1.42  Bernath2009
  10  3.5   1  -1     9  2.5   1  -1    2118.781800    2118.720459       0.040000       0.002895             1.53  Bernath2009
  10  3.5   2   1     9  2.5   2   1    2124.769200    2124.655486       0.100000       0.005352             1.14  Bernath2009
  10  3.5   2  -1     9  2.5   2  -1    2124.690700    2124.636167       0.010000       0.002567             5.45  Bernath2009
  10  4.5   1   1     9  3.5   1   1    2134.895600    2134.831263       0.020000       0.003014             3.22  Bernath2009
  10  4.5   1  -1     9  3.5   1  -1    2134.995600    2134.947194       0.010000       0.002267             4.84  Bernath2009
  10  4.5   2   1     9  3.5   2   1    2141.716000    2141.607157       0.020000       0.005082             5.44  Bernath2009
  10  4.5   2  -1     9  3.5   2  -1    2141.611400    2141.546820       0.100000       0.003016             0.65  Bernath2009
  10  5.5   1   1     9  4.5   1   1    2149.547000    2149.477267       0.020000       0.003244             3.49  Bernath2009
  10  5.5   1  -1     9  4.5   1  -1    2149.660200    2149.619450       0.010000       0.001896             4.07  Bernath2009
  10  5.5   2   1     9  4.5   2   1    2156.512200    2156.391261       0.020000       0.005608             6.05  Bernath2009
  10  5.5   2  -1     9  4.5   2  -1    2156.349900    2156.295790       0.050000       0.002509             1.08  Bernath2009
  10  6.5   1   1     9  5.5   1   1    2162.541000    2162.465270       0.010000       0.003502             7.57  Bernath2009
  10  6.5   1  -1     9  5.5   1  -1    2162.659600    2162.625864       0.010000       0.001560             3.37  Bernath2009
  10  6.5   2   1     9  5.5   2   1    2169.126600    2168.998917       0.020000       0.005886             6.38  Bernath2009
  10  6.5   2  -1     9  5.5   2  -1    2168.944000    2168.876012       0.020000       0.003135             3.40  Bernath2009
  10  7.5   1   1     9  6.5   1   1    2173.770900    2173.685555       0.020000       0.003926             4.27  Bernath2009
  10  7.5   1  -1     9  6.5   1  -1    2173.880700    2173.856024       0.010000       0.001135             2.47  Bernath2009
  10  7.5   2   1     9  6.5   2   1    2179.541800    2179.414529       0.010000       0.005839            12.73  Bernath2009
  10  7.5   2  -1     9  6.5   2  -1    2179.353700    2179.272554       0.200000       0.003723             0.41  Bernath2009
  10  8.5   1   1     9  7.5   1   1    2183.123600    2183.032590       0.020000       0.004169             4.55  Bernath2009
  10  8.5   1  -1     9  7.5   1  -1    2183.218900    2183.204235       0.010000       0.000672             1.47  Bernath2009
  10  9.5   1   1     9  8.5   1   1    2190.500300    2190.405345       0.010000       0.004335             9.50  Bernath2009
  10  9.5   1  -1     9  8.5   1  -1    2190.572100    2190.569467       0.020000       0.000120             0.13  Bernath2009
  10 10.5   1   1     9  9.5   1   1    2195.810100    2195.705694       0.400000       0.004755             0.26  Bernath2009
  10 10.5   1  -1     9  9.5   1  -1    2195.810100    2195.853597       0.500000       0.001981             0.09  Bernath2009
  10 11.5   1   1     9 10.5   1   1    2198.944300    2198.836153       0.100000       0.004918             1.08  Bernath2009
  10 11.5   1  -1     9 10.5   1  -1    2198.944300    2198.959070       0.100000       0.000672             0.15  Bernath2009
  11  0.5   2   1     9  1.5   2   1    3855.040000    3854.851398       0.010173       0.004892            18.54  Bernath2009
  11  0.5   2  -1     9  1.5   2  -1    3854.930000    3854.756512       0.010000       0.004500            17.35  Bernath2009
  11  1.5   1   1     9  2.5   1   1    3838.450000    3838.213094       0.010000       0.006172            23.69  Bernath2009
  11  1.5   1  -1     9  2.5   1  -1    3838.390000    3838.145778       0.010000       0.006363            24.42  Bernath2009
  11  1.5   2   1     9  2.5   2   1    3823.580000    3823.351923       0.010604       0.005965            21.51  Bernath2009
  11  1.5   2  -1     9  2.5   2  -1    3823.450000    3823.284394       0.010000       0.004331            16.56  Bernath2009
  11  2.5   1   1     9  3.5   1   1    3808.230000    3807.970481       0.100000       0.006815             2.60  Bernath2009
  11  2.5   1  -1     9  3.5   1  -1    3808.100000    3807.836788       0.010000       0.006912            26.32  Bernath2009
  11  2.5   2   1     9  3.5   2   1    3788.690000    3788.429080       0.010170       0.006887            25.66  Bernath2009
  11  2.5   2  -1     9  3.5   2  -1    3788.570000    3788.409800       0.010000       0.004228            16.02  Bernath2009
  11  3.5   1   1     9  4.5   1   1    3774.750000    3774.490512       0.010000       0.006874            25.95  Bernath2009
  11  3.5   1  -1     9  4.5   1  -1    3774.520000    3774.273843       0.010000       0.006522            24.62  Bernath2009
  11  3.5   2   1     9  4.5   2   1    3750.500000    3750.207433       0.100000       0.007801             2.93  Bernath2009
  11  3.5   2  -1     9  4.5   2  -1    3750.430000    3750.252883       0.010000       0.004723            17.71  Bernath2009
  11  4.5   1   1     9  5.5   1   1    3737.990000    3737.735408       0.010000       0.006811            25.46  Bernath2009
  11  4.5   1  -1     9  5.5   1  -1    3737.660000    3737.423403       0.010151       0.006330            23.31  Bernath2009
  11  4.5   2   1     9  5.5   2   1    3709.120000    3708.768868       0.300000       0.009467             1.17  Bernath2009
  11  4.5   2  -1     9  5.5   2  -1    3709.090000    3708.891252       0.010000       0.005358            19.87  Bernath2009
  11  5.5   1   1     9  6.5   1   1    3697.950000    3697.690497       0.010173       0.007017            25.51  Bernath2009
  11  5.5   2   1     9  6.5   2   1    3664.560000    3664.157756       0.500000       0.010977             0.80  Bernath2009
  11  5.5   2  -1     9  6.5   2  -1    3664.600000    3664.366080       0.100000       0.006383             2.34  Bernath2009
  11  6.5   1   1     9  7.5   1   1    3654.610000    3654.354058       0.010166       0.007003            25.18  Bernath2009
  11  7.5   1   1     9  8.5   1   1    3607.990000    3607.728076       0.010149       0.007260            25.81  Bernath2009
  11  8.5   1   1     9  9.5   1   1    3558.070000    3557.811419       0.100000       0.007267             2.59  Bernath2009
  12  0.5   2   1     8  0.5   2  -1    7754.560000    7754.275272       0.100000       0.003672             2.85  Bernath2009
  12  0.5   2  -1     8  0.5   2   1    7754.560000    7754.452093       0.100000       0.001392             1.08  Bernath2009
  12  0.5   2   1     8  1.5   2   1    7713.040000    7712.781367       0.100000       0.003353             2.59  Bernath2009
  12  0.5   2  -1     8  1.5   2  -1    7712.860000    7712.663357       0.100000       0.002550             1.97  Bernath2009
  12  1.5   2   1     8  0.5   2   1    7784.700000    7784.372792       0.100000       0.004203             3.27  Bernath2009
  12  1.5   2  -1     8  0.5   2  -1    7784.610000    7784.394006       0.100000       0.002775             2.16  Bernath2009
  12  1.5   1   1     8  1.5   1  -1    7756.560000    7756.183627       0.100000       0.004852             3.76  Bernath2009
  12  1.5   1  -1     8  1.5   1   1    7756.640000    7756.221164       0.100000       0.005400             4.19  Bernath2009
  12  1.5   2   1     8  1.5   2  -1    7742.870000    7742.584056       0.100000       0.003693             2.86  Bernath2009
  12  1.5   2  -1     8  1.5   2   1    7743.010000    7742.900101       0.100000       0.001419             1.10  Bernath2009
  12  1.5   1   1     8  2.5   1   1    7696.820000    7696.507825       0.100000       0.004056             3.12  Bernath2009
  12  1.5   1  -1     8  2.5   1  -1    7696.770000    7696.425555       0.100000       0.004475             3.44  Bernath2009
  12  2.5   1   1     8  1.5   1   1    7801.050000    7800.635095       0.100000       0.005319             4.15  Bernath2009
  12  2.5   1  -1     8  1.5   1  -1    7801.050000    7800.657445       0.100000       0.005032             3.93  Bernath2009
  12  2.5   2   1     8  1.5   2   1    7792.970000    7792.594615       0.100000       0.004817             3.75  Bernath2009
  12  2.5   2  -1     8  1.5   2  -1    7792.750000    7792.569138       0.100000       0.002321             1.81  Bernath2009
  12  2.5   1   1     8  2.5   1  -1    7741.160000    7740.839486       0.100000       0.004140             3.21  Bernath2009
  12  2.5   1  -1     8  2.5   1   1    7741.380000    7740.981642       0.100000       0.005146             3.98  Bernath2009
  12  2.5   1  -1     8  3.5   1  -1    7657.310000    7656.926665       0.100000       0.005006             3.83  Bernath2009
  12  3.5   1   1     8  2.5   1   1    7803.470000    7803.110559       0.100000       0.004606             3.59  Bernath2009
  12  3.5   1  -1     8  2.5   1  -1    7803.470000    7803.128245       0.100000       0.004380             3.42  Bernath2009
  12  3.5   2   1     8  2.5   2   1    7793.270000    7792.902476       0.100000       0.004716             3.68  Bernath2009
  12  3.5   2  -1     8  2.5   2  -1    7792.960000    7792.844673       0.100000       0.001480             1.15  Bernath2009
  12  3.5   1   1     8  3.5   1  -1    7719.380000    7719.055582       0.100000       0.004203             3.24  Bernath2009
  12  3.5   1  -1     8  3.5   1   1    7719.710000    7719.387320       0.100000       0.004180             3.23  Bernath2009
  12  4.5   1   1     8  3.5   1   1    7799.540000    7799.147923       0.100000       0.005027             3.92  Bernath2009
  12  4.5   1  -1     8  3.5   1  -1    7799.460000    7799.139021       0.100000       0.004115             3.21  Bernath2009
  12  4.5   2   1     8  3.5   2   1    7785.670000    7785.330078       0.100000       0.004366             3.40  Bernath2009
  12  4.5   2  -1     8  3.5   2  -1    7785.400000    7785.261514       0.100000       0.001779             1.38  Bernath2009
  12  4.5   1   1     8  4.5   1  -1    7690.980000    7690.634059       0.100000       0.004498             3.46  Bernath2009
  12  4.5   1  -1     8  4.5   1   1    7691.480000    7691.247564       0.100000       0.003022             2.32  Bernath2009
  12  5.5   1   1     8  4.5   1   1    7788.870000    7788.499639       0.100000       0.004755             3.70  Bernath2009
  12  5.5   1  -1     8  4.5   1  -1    7788.620000    7788.439226       0.100000       0.002321             1.81  Bernath2009
  12  5.5   2   1     8  4.5   2   1    7770.300000    7769.906964       0.100000       0.005058             3.93  Bernath2009
  12  5.5   2  -1     8  4.5   2  -1    7769.980000    7769.852103       0.200009       0.001646             0.64  Bernath2009
  12  6.5   1   1     8  5.5   1   1    7771.250000    7770.916405       0.100000       0.004293             3.34  Bernath2009
  12  6.5   1  -1     8  5.5   1  -1    7771.020000    7770.779072       0.100000       0.003100             2.41  Bernath2009
  12  6.5   2   1     8  5.5   2   1    7747.070000    7746.629221       0.200008       0.005690             2.20  Bernath2009
  12  6.5   2  -1     8  5.5   2  -1    7746.610000    7746.612906       0.200009       0.000038             0.01  Bernath2009
  12  7.5   1   1     8  6.5   1   1    7746.480000    7746.156471       0.200008       0.004176             1.62  Bernath2009
  12  7.5   1  -1     8  6.5   1  -1    7746.000000    7745.917301       0.200007       0.001068             0.41  Bernath2009


==> anc/Supplementary_material_to_Overleaf/BASE_levels_A.dat <==
Supplementary material to paper "Three-states model for calculating the X-X rovibrational transition intensities 
in hydroxyl radical" by V.G. Ushakov, A.Yu. Ermilov, and E.S. Medvedev.

Energy levels in the A2Sigma+ state

v1,       vibrational quantum number
J1,       rotational quantum number
F1,       multiplet quantum number
p1,       parity

E_exp,    experimental energy levels from Furtenbacher22, cm-1
E_fit,    energy levels calculated in the present study, cm-1
sig,      experimental uncertainty, cm-1
dE%,      100*|E_exp-E_fit|/E_exp
dE/sig,   |E_exp-E_fit|/sig

Fitting results:

 chi_red and standard deviation =   0.4759E+03  0.3492E+01

   v1  J1  F1  p1        E_exp          E_fit              sig             dE%             dE/sig
   0  0.5   1   1      32440.578576   32440.551072       0.001118       0.000085            24.60
   0  0.5   2  -1      32474.274757   32474.259351       0.001118       0.000047            13.78
   0  1.5   1   1      32474.613741   32474.579241       0.001118       0.000106            30.86
   0  1.5   2  -1      32541.956386   32541.946620       0.001118       0.000030             8.74
   0  2.5   1   1      32542.520919   32542.479293       0.001118       0.000128            37.23
   0  2.5   2  -1      32643.412230   32643.407501       0.001118       0.000014             4.23
   0  3.5   1   1      32644.201515   32644.152241       0.001118       0.000151            44.07
   0  3.5   2  -1      32778.493753   32778.494095       0.001118       0.000001             0.31
   0  4.5   1   1      32779.506923   32779.449904       0.001118       0.000174            51.00
   0  4.5   2  -1      32947.004283   32947.009573       0.001118       0.000016             4.73
   0  5.5   1   1      32948.239977   32948.175165       0.001175       0.000197            55.17
   0  5.5   2  -1      33148.698026   33148.708518       0.001118       0.000032             9.38
   0  6.5   1   1      33150.154702   33150.082330       0.001182       0.000218            61.22
   0  6.5   2  -1      33383.281206   33383.297369       0.001118       0.000048            14.46
   0  7.5   1   1      33384.957054   33384.877554       0.001118       0.000238            71.11
   0  7.5   2  -1      33650.412381   33650.434918       0.001118       0.000067            20.16
   0  8.5   1   1      33652.305284   33652.219353       0.001118       0.000255            76.86
   0  8.5   2  -1      33949.703008   33949.732901       0.001118       0.000088            26.74
   0  9.5   1   1      33951.810631   33951.719189       0.001118       0.000269            81.79
   0  9.5   2  -1      34280.718120   34280.756642       0.001118       0.000112            34.46
   0 10.5   1   1      34283.037773   34282.942113       0.001118       0.000279            85.56
   0 10.5   2  -1      34642.977141   34643.025769       0.001118       0.000140            43.49
   0 11.5   1   1      34645.505938   34645.407481       0.001118       0.000284            88.06
   0 11.5   2  -1      35035.954419   35036.014974       0.001118       0.000173            54.16
   0 12.5   1   1      35038.689196   35038.589719       0.001118       0.000284            88.97
   1  0.5   1   1      35429.177188   35429.449446       0.001118       0.000768           243.52
   0 12.5   2  -1      35459.080495   35459.154825       0.001118       0.000210            66.48
   1  0.5   2  -1      35461.211364   35461.490050       0.001118       0.000786           249.26
   1  1.5   1   1      35461.536609   35461.793796       0.001118       0.000725           230.03
   0 13.5   1   1      35462.017861   35461.919133       0.001118       0.000278            88.31
   1  1.5   2  -1      35525.555630   35525.826206       0.001118       0.000762           242.01
   1  2.5   1   1      35526.097286   35526.331963       0.001118       0.000661           209.90
   1  2.5   2  -1      35622.004093   35622.258676       0.001118       0.000715           227.71
   1  3.5   1   1      35622.761427   35622.965714       0.001118       0.000573           182.72
   1  3.5   2  -1      35750.409375   35750.640688       0.001118       0.000647           206.89
   1  4.5   1   1      35751.381554   35751.547986       0.001147       0.000466           145.08
   1  4.5   2  -1      35910.576259   35910.776895       0.001145       0.000559           175.18
   0 13.5   2  -1      35911.742367   35911.832624       0.001118       0.000251            80.73
   1  5.5   1   1      35911.762002   35911.883145       0.001216       0.000337            99.60
   0 14.5   1   1      35914.878685   35914.782760       0.001118       0.000267            85.80
   1  5.5   2  -1      36102.260710   36102.423719       0.001155       0.000452           141.18
   1  6.5   1   1      36103.658547   36103.727321       0.001291       0.000190            53.26
   1  6.5   2  -1      36325.170932   36325.289748       0.001118       0.000327           106.27
   1  7.5   1   1      36326.779165   36326.788818       0.001118       0.000027             8.63
   0 14.5   2  -1      36393.285056   36393.393278       0.001118       0.000297            96.80
   0 15.5   1   1      36396.616435   36396.525250       0.001118       0.000251            81.56
   1  7.5   2  -1      36578.967634   36579.036227       0.001118       0.000188            61.35
   1  8.5   1   1      36580.784246   36580.728595       0.001118       0.000152            49.78
   1  8.5   2  -1      36863.264514   36863.277593       0.001118       0.000035            11.70
   1  9.5   1   1      36865.287255   36865.160805       0.001118       0.000343           113.10
   0 15.5   2  -1      36903.011825   36903.140207       0.001118       0.000348           114.83
   0 16.5   1   1      36906.534185   36906.449767       0.001118       0.000229            75.51
   1  9.5   2  -1      37177.628770   37177.582068       0.001118       0.000126            41.77
   1 10.5   1   1      37179.855035   37179.653388       0.001118       0.000542           180.36
   0 16.5   2  -1      37440.185692   37440.336255       0.001118       0.000402           134.67
   0 17.5   1   1      37443.894695   37443.818898       0.001118       0.000202            67.80
   1 10.5   2  -1      37521.581852   37521.472296       0.001118       0.000292            97.99
   1 11.5   1   1      37524.008847   37523.728709       0.001118       0.000747           250.56
   1 11.5   2  -1      37894.599817   37894.426005       0.001118       0.000459           155.46
   1 12.5   1   1      37897.224453   37896.864217       0.001118       0.000951           322.20
   0 17.5   2  -1      38004.029857   38004.204593       0.001118       0.000460           156.29
   0 18.5   1   1      38007.920976   38007.855563       0.001118       0.000172            58.51
   2  0.5   1   1      38222.242696   38222.728263       0.001118       0.001270           434.30
   2  0.5   2  -1      38252.595564   38253.106856       0.001118       0.001337           457.31
   2  1.5   1   1      38252.914453   38253.393838       0.001118       0.001253           428.78
   1 12.5   2  -1      38296.114466   38295.876688       0.001118       0.000621           212.68
   1 13.5   1   1      38298.933400   38298.493128       0.001118       0.001150           393.79
   2  1.5   2  -1      38313.571477   38314.102035       0.001118       0.001385           474.55
   2  2.5   1   1      38314.101192   38314.579834       0.001154       0.001249           414.83
   2  2.5   2  -1      38404.966591   38405.519719       0.001118       0.001440           494.73
   2  3.5   1   1      38405.704361   38406.187578       0.001195       0.001258           404.26
   2  3.5   2  -1      38526.633468   38527.212445       0.001118       0.001503           517.85
   2  4.5   1   1      38527.575644   38528.069304       0.001162       0.001281           424.78
   0 18.5   2  -1      38593.728907   38593.929621       0.001118       0.000520           179.52
   0 19.5   1   1      38597.797402   38597.743907       0.001118       0.000139            47.85
   2  4.5   2  -1      38678.376805   38678.983844       0.001173       0.001569           517.49
   2  5.5   1   1      38679.518467   38680.028343       0.001229       0.001318           414.93
   1 13.5   2  -1      38725.513367   38725.214281       0.001118       0.000772           267.51
   1 14.5   1   1      38728.522989   38728.005100       0.001118       0.001337           463.21
   2  5.5   2  -1      38859.952606   38860.588896       0.001198       0.001637           531.20
   2  6.5   1   1      38861.287835   38861.819373       0.001305       0.001368           407.22
   2  6.5   2  -1      39071.069322   39071.734230       0.001118       0.001702           594.71
   2  7.5   1   1      39072.591165   39073.148721       0.001149       0.001427           485.10
   1 14.5   2  -1      39182.141221   39181.785823       0.001118       0.000907           317.88
   1 15.5   1   1      39185.337639   39184.746897       0.001118       0.001508           528.38
   0 19.5   2  -1      39208.429460   39208.657822       0.001118       0.000582           204.25
   0 20.5   1   1      39212.670495   39212.630163       0.001225       0.000103            32.93
   2  7.5   2  -1      39311.388414   39312.078465       0.001118       0.001755           617.20
   2  8.5   1   1      39313.088796   39313.674708       0.001118       0.001490           524.06
   2  8.5   2  -1      39580.524941   39581.232601       0.001118       0.001788           632.95
   2  9.5   1   1      39582.394729   39583.008031       0.001118       0.001549           548.55
   1 15.5   2  -1      39665.299839   39664.896078       0.001118       0.001018           361.14
   1 16.5   1   1      39668.678921   39668.023005       0.001118       0.001653           586.67
   0 20.5   2  -1      39847.241001   39847.498581       0.001118       0.000646           230.39
   0 21.5   1   1      39851.649316   39851.623463       0.001323       0.000065            19.54
   2  9.5   2  -1      39878.048509   39878.760414       0.001118       0.001785           636.75
   2 10.5   1   1      39880.077421   39880.712167       0.001118       0.001592           567.73
   1 16.5   2  -1      40174.249333   40173.808087       0.001118       0.001098           394.66
   1 17.5   1   1      40177.806648   40177.096186       0.001118       0.001768           635.46
   2 10.5   2  -1      40203.484322   40204.178874       0.001118       0.001728           621.23
   2 11.5   1   1      40205.661064   40206.303787       0.001118       0.001599           574.87
   0 21.5   2  -1      40509.236675   40509.524929       0.001225       0.000712           235.36
   0 22.5   1   1      40513.807043   40513.796582       0.001323       0.000026             7.91
   2 11.5   2  -1      40556.313978   40556.958571       0.001118       0.001589           576.54
   2 12.5   1   1      40558.626169   40559.253175       0.001118       0.001546           560.81
   1 17.5   2  -1      40708.208249   40707.743636       0.001118       0.001141           415.56
   1 18.5   1   1      40711.939112   40711.187945       0.001118       0.001845           671.86
   3  0.5   1   1      40815.772129   40815.571759       0.001118       0.000491           179.22
   3  0.5   2  -1      40844.412701   40844.240135       0.001118       0.000422           154.35
   3  1.5   1   1      40844.706611   40844.509197       0.001118       0.000483           176.57
   3  1.5   2  -1      40901.937695   40901.796146       0.001118       0.000346           126.60
   3  2.5   1   1      40902.427571   40902.244050       0.001179       0.000449           155.63
   2 12.5   2  -1      40935.977141   40936.524093       0.001118       0.001336           489.21
   2 13.5   1   1      40938.411327   40938.984623       0.001118       0.001400           512.77
   3  2.5   2  -1      40988.150665   40988.050013       0.001118       0.000246            90.03
   3  3.5   1   1      40988.836436   40988.675962       0.001243       0.000392           129.13
   3  3.5   2  -1      41102.902458   41102.851711       0.001118       0.000123            45.39
   3  4.5   1   1      41103.784246   41103.654588       0.001259       0.000315           102.98
   0 22.5   2  -1      41193.453473   41193.774190       0.001323       0.000779           242.44
   0 23.5   1   1      41198.180419   41198.186584       0.001323       0.000015             4.66
   3  4.5   2  -1      41245.995209   41246.001363       0.001209       0.000015             5.09
   3  5.5   1   1      41247.072937   41246.979732       0.001229       0.000226            75.85
   1 18.5   2  -1      41266.354399   41265.883603       0.001118       0.001141           421.09
   1 19.5   1   1      41270.253860   41269.478872       0.001118       0.001878           693.17
   2 13.5   2  -1      41341.872201   41342.254413       0.001118       0.000925           341.86
   2 14.5   1   1      41344.413851   41344.876790       0.001118       0.001120           414.07
   3  5.5   2  -1      41417.180995   41417.249408       0.001252       0.000165            54.65
   3  6.5   1   1      41418.454666   41418.401511       0.001323       0.000128            40.18
   3  6.5   2  -1      41616.162548   41616.296789       0.001184       0.000323           113.37
   3  7.5   1   1      41617.632184   41617.620551       0.001161       0.000028            10.02
   2 14.5   2  -1      41773.358314   41773.483165       0.001118       0.000299           111.67
   2 15.5   1   1      41775.991818   41776.263008       0.001118       0.000649           242.56
   3  7.5   2  -1      41842.593045   41842.795168       0.001118       0.000483           180.79
   3  8.5   1   1      41844.258668   41844.288192       0.001118       0.000071            26.41
   1 19.5   2  -1      41847.825087   41847.368143       0.001118       0.001092           408.70
   1 20.5   1   1      41851.888032   41851.108832       0.001118       0.001862           696.94
   0 23.5   2  -1      41898.893648   41899.248500       0.001323       0.000847           268.24
   0 24.5   1   1      41903.771566   41903.795343       0.001323       0.000057            17.97
   3  8.5   2  -1      42096.076067   42096.347144       0.001118       0.000644           242.46
   3  9.5   1   1      42097.937680   42098.006707       0.001118       0.000164            61.74
   2 15.5   2  -1      42229.756299   42229.498885       0.001118       0.000610           230.24
   2 16.5   1   1      42232.464973   42232.431499       0.001118       0.000079            29.94
   3  9.5   2  -1      42376.165632   42376.506440       0.001118       0.000804           304.83
   3 10.5   1   1      42378.223181   42378.329493       0.001118       0.000251            95.09
   1 20.5   2  -1      42451.717595   42451.296691       0.001118       0.000991           376.47
   1 21.5   1   1      42455.938335   42455.176957       0.001118       0.001793           681.00
   0 24.5   2  -1      42624.523870   42624.915168       0.001225       0.000918           319.49
   0 25.5   1   1      42629.547088   42629.589895       0.001225       0.000100            34.95
   3 10.5   2  -1      42682.366275   42682.778074       0.001118       0.000965           368.32
   3 11.5   1   1      42684.619781   42684.761246       0.001118       0.000331           126.53
   2 16.5   2  -1      42710.350753   42709.545120       0.001118       0.001886           720.58
   2 17.5   1   1      42713.116838   42712.625487       0.001118       0.001150           439.48
   3 11.5   2  -1      43014.132798   43014.618448       0.001118       0.001129           434.38
   3 12.5   1   1      43016.582252   43016.758026       0.001118       0.000409           157.22
   1 21.5   2  -1      43077.089246   43076.727717       0.001118       0.000839           323.36
   1 22.5   1   1      43081.462116   43080.741405       0.001118       0.001673           644.62
   4  0.5   1   1      43201.406109   43199.807534       0.001118       0.003700          1429.81
   2 17.5   2  -1      43214.391371   43212.820378       0.001118       0.003635          1405.14
   2 18.5   1   1      43217.196026   43216.043155       0.001323       0.002668           871.49
   4  0.5   2  -1      43228.244297   43226.697295       0.001118       0.003579          1383.68
   4  1.5   1   1      43228.523944   43226.947008       0.001118       0.003648          1410.45
   4  1.5   2  -1      43282.148407   43280.675135       0.001118       0.003404          1317.73
   4  2.5   1   1      43282.614519   43281.090753       0.001220       0.003521          1249.02
   4  2.5   2  -1      43362.922979   43361.554452       0.001118       0.003156          1224.05
   4  3.5   1   1      43363.575476   43362.135120       0.001293       0.003322          1113.59
   0 25.5   2  -1      43369.276478   43369.706808       0.001118       0.000992           384.90
   3 12.5   2  -1      43370.870756   43371.435345       0.001118       0.001302           504.98
   3 13.5   1   1      43373.516164   43373.727285       0.001118       0.000487           188.83
   0 26.5   1   1      43374.439079   43374.502572       0.001323       0.000146            48.00
   4  3.5   2  -1      43470.413269   43469.180156       0.001171       0.002837          1053.18
   4  4.5   1   1      43471.252290   43469.924689       0.001308       0.003054          1014.95
   4  4.5   2  -1      43604.413869   43603.345433       0.001229       0.002450           869.48
   4  5.5   1   1      43605.439315   43604.252247       0.001229       0.002722           966.02
   1 22.5   2  -1      43722.957404   43722.678197       0.001118       0.000639           249.73
   1 23.5   1   1      43727.476346   43726.818825       0.001118       0.001504           588.10
   2 18.5   2  -1      43741.095057   43738.477903       0.001323       0.005983          1978.38
   2 19.5   1   1      43743.918328   43741.837406       0.001323       0.004757          1573.03
   3 13.5   2  -1      43751.935806   43752.587779       0.001118       0.001490           583.14
   3 14.5   1   1      43754.777171   43755.027688       0.001118       0.000573           224.07
   4  5.5   2  -1      43764.667542   43763.791480       0.001313       0.002002           667.44
   4  6.5   1   1      43765.879422   43764.858698       0.001323       0.002332           771.59
   4  6.5   2  -1      43950.865729   43950.207574       0.001239       0.001497           531.15
   4  7.5   1   1      43952.264102   43951.432947       0.001178       0.001891           705.55
   0 26.5   2  -1      44132.048919   44132.521209       0.001225       0.001070           385.62
   0 27.5   1   1      44137.345010   44137.430869       0.001376       0.000195            62.39
   3 14.5   2  -1      44156.634401   44157.385622       0.001118       0.001701           671.91
   3 15.5   1   1      44159.671715   44159.968752       0.001118       0.000673           265.68
   4  7.5   2  -1      44162.648523   44162.230762       0.001118       0.000946           373.66
   4  8.5   1   1      44164.233370   44163.611683       0.001118       0.001408           556.05
   2 19.5   2  -1      44289.647758   44285.625173       0.001850       0.009082          2174.06
   1 23.5   2  -1      44388.299954   44388.122737       0.001118       0.000399           158.51
   1 24.5   1   1      44392.958642   44392.383481       0.001118       0.001296           514.44
   4  8.5   2  -1      44399.604526   44399.445567       0.001118       0.000358           142.18
   4  9.5   1   1      44401.375848   44400.979065       0.001118       0.000894           354.89
   3 15.5   2  -1      44584.223131   44585.088965       0.001118       0.001942           774.43
   3 16.5   1   1      44587.456415   44587.810197       0.001118       0.000793           316.43
   4  9.5   2  -1      44661.270838   44661.383506       0.001118       0.000252           100.77
   4 10.5   1   1      44663.228581   44663.066248       0.001118       0.000363           145.20
   0 27.5   2  -1      44911.703668   44912.220837       0.001323       0.001152           390.94
   0 28.5   1   1      44917.127115   44917.236938       0.001464       0.000245            75.01
   4 10.5   2  -1      44947.133283   44947.522432       0.001118       0.000866           348.07
   4 11.5   1   1      44949.277482   44949.350674       0.001118       0.000163            65.47
   3 16.5   2  -1      45033.909292   45034.907082       0.001118       0.002216           892.45
   3 17.5   1   1      45037.338531   45037.760911       0.001118       0.000938           377.79
   1 24.5   2  -1      45072.054121   45071.992273       0.001118       0.000137            55.32
   1 25.5   1   1      45076.846051   45076.365940       0.001225       0.001065           392.01
   4 11.5   2  -1      45256.626051   45257.285515       0.001118       0.001457           589.84
   4 12.5   1   1      45258.956694   45259.255144       0.001118       0.000659           266.94
   5  0.5   1   1      45363.736574   45363.412900       0.500027       0.000714             0.65
   5  0.5   2  -1      45389.161308   45388.379588       0.500026       0.001722             1.56
   5  1.5   1   1      45389.546322   45388.607665       0.500026       0.002068             1.88
   5  1.5   2  -1      45438.480410   45438.485597       0.500026       0.000011             0.01
   5  2.5   1   1      45438.619936   45438.865083       0.500027       0.000540             0.49
   3 17.5   2  -1      45504.850428   45505.996873       0.001118       0.002519          1025.41
   3 18.5   1   1      45508.475612   45508.977386       0.001118       0.001103           448.80
   5  2.5   2  -1      45513.711349   45513.543252       0.500026       0.000369             0.34
   5  3.5   1   1      45513.788934   45514.073183       0.500026       0.000625             0.57
   4 12.5   2  -1      45589.132205   45590.039984       0.001118       0.001991           811.94
   4 13.5   1   1      45591.649298   45592.146465       0.001118       0.001090           444.68
   5  3.5   2  -1      45613.488426   45613.384762       0.500027       0.000227             0.21
   5  4.5   1   1      45613.602476   45614.063784       0.500027       0.001011             0.92
   0 28.5   2  -1      45707.067961   45707.631890       0.001414       0.001234           398.76
   0 29.5   1   1      45712.612775   45712.746640       0.001596       0.000293            83.85
   5  4.5   2  -1      45737.853947   45737.785729       0.500026       0.000149             0.14
   5  5.5   1   1      45737.976255   45738.612091       0.500026       0.001390             1.27
   1 25.5   2  -1      45773.116890   45773.172256       0.001118       0.000121            49.52
   1 26.5   1   1      45778.035180   45777.651256       0.001323       0.000839           290.22
   5  5.5   2  -1      45885.950981   45886.464574       0.500027       0.001119             1.03
   5  6.5   1   1      45886.072961   45887.436120       0.500027       0.002971             2.73
   4 13.5   2  -1      45943.983054   45945.095299       0.001118       0.002421           994.82
   4 14.5   1   1      45946.686596   45947.333657       0.001118       0.001408           578.75
   3 18.5   2  -1      45996.154668   45997.460625       0.001118       0.002839          1168.08
   3 19.5   1   1      45999.975798   46000.561467       0.001118       0.001273           523.84
   5  6.5   2  -1      46058.539061   46059.081748       0.500027       0.001178             1.09
   5  7.5   1   1      46058.691629   46060.195945       0.500026       0.003266             3.01
   4 14.5   2  -1      46320.458800   46321.700760       0.001118       0.002681          1110.84
   4 15.5   1   1      46323.348790   46324.065561       0.001118       0.001547           641.10
   1 26.5   2  -1      46490.343655   46490.500200       0.001225       0.000337           127.82
   1 27.5   1   1      46495.381253   46495.076516       0.001376       0.000655           221.46
   3 19.5   2  -1      46506.880462   46508.342854       0.001118       0.003144          1308.00
   3 20.5   1   1      46510.897490   46511.557193       0.001323       0.001418           498.69
   0 29.5   2  -1      46516.932766   46517.542759       0.001500       0.001311           406.66
   0 30.5   1   1      46522.592531   46522.748002       0.001626       0.000334            95.62
   4 15.5   2  -1      46717.787939   46719.042310       0.001118       0.002685          1121.94
   4 16.5   1   1      46720.864389   46721.527616       0.001118       0.001420           593.21
   3 20.5   2  -1      47036.036886   47037.625908       0.001323       0.003378          1201.19
   3 21.5   1   1      47040.249925   47040.946384       0.001323       0.001481           526.47
   4 16.5   2  -1      47135.147775   47136.238347       0.001118       0.002314           975.44
   4 17.5   1   1      47138.410678   47138.837671       0.001118       0.000906           381.91
   1 27.5   2  -1      47222.547525   47222.762428       0.001323       0.000455           162.45
   1 28.5   1   1      47227.697036   47227.427563       0.001464       0.000571           184.06
   6  0.5   1   1      47279.413354   47278.892491       0.500027       0.001102             1.04
   6  0.5   2  -1      47302.461308   47301.655836       0.500026       0.001703             1.61
   6  1.5   1   1      47302.609141   47301.858446       0.500026       0.001587             1.50
   0 30.5   2  -1      47340.052232   47340.701738       0.001732       0.001372           374.99
   0 31.5   1   1      47345.820828   47345.988914       0.001732       0.000355            97.04
   6  1.5   2  -1      47348.046251   47347.321896       0.500026       0.001530             1.45
   6  2.5   1   1      47348.147878   47347.658817       0.500027       0.001033             0.98
   6  2.5   2  -1      47416.436349   47415.695563       0.500026       0.001562             1.48
   6  3.5   1   1      47416.513934   47416.165645       0.500026       0.000735             0.70
   6  3.5   2  -1      47507.121936   47506.584644       0.500026       0.001131             1.07
   6  4.5   1   1      47507.227681   47507.186266       0.500027       0.000087             0.08
   4 17.5   2  -1      47571.663999   47572.334163       0.001118       0.001409           599.41
   4 18.5   1   1      47575.113345   47575.040412       0.001118       0.000153            65.23
   3 21.5   2  -1      47582.583228   47584.223972       0.001323       0.003448          1240.29
   3 22.5   1   1      47586.992256   47587.642627       0.001500       0.001367           433.58
   6  4.5   2  -1      47619.820614   47619.731191       0.500026       0.000188             0.18
   6  5.5   1   1      47620.393928   47620.462249       0.500026       0.000143             0.14
   6  5.5   2  -1      47754.512208   47754.809996       0.500027       0.000624             0.60
   6  6.5   1   1      47755.355583   47755.667887       0.500026       0.000654             0.62
   6  6.5   2  -1      47910.899811   47911.426571       0.500026       0.001099             1.05
   6  7.5   1   1      47911.777939   47912.408162       0.500026       0.001315             1.26
   1 28.5   2  -1      47968.498061   47968.689753       0.001414       0.000400           135.55
   4 18.5   2  -1      48026.411006   48026.294637       0.001118       0.000242           104.08
   4 19.5   1   1      48030.046794   48029.100032       0.001118       0.001971           846.81
   6  7.5   2  -1      48087.934663   48089.114423       0.500027       0.002453             2.36
   6  8.5   1   1      48089.520825   48090.216128       0.500026       0.001446             1.39
   3 22.5   2  -1      48145.429575   48146.974853       0.001500       0.003210          1030.19
   3 23.5   1   1      48150.034524   48150.483044       0.001500       0.000932           299.01
   0 31.5   2  -1      48175.141491   48175.813752       0.001678       0.001395           400.72
   0 32.5   1   1      48181.012462   48181.173848       0.001773       0.000335            91.02
   4 19.5   2  -1      48498.411677   48496.994503       0.001118       0.002922          1267.56
   3 23.5   2  -1      48723.436098   48724.628791       0.001500       0.002448           795.13
   3 24.5   1   1      48728.237053   48728.217072       0.001658       0.000041            12.05
   7  0.5   1   1      48904.190134   48903.876829       0.500027       0.000641             0.63
   7  1.5   1   1      48924.460121   48924.162418       0.500026       0.000608             0.60
   7  0.5   2  -1      48924.466550   48923.991126       0.500026       0.000972             0.95
   7  1.5   2  -1      48964.812092   48964.313433       0.500026       0.001018             1.00
   7  2.5   1   1      48964.875819   48964.597945       0.500027       0.000567             0.56
   0 32.5   2  -1      49020.876770   49021.535794       0.001871       0.001344           352.26
   7  2.5   2  -1      49024.843210   49024.629724       0.500026       0.000435             0.43
   7  3.5   1   1      49024.930957   49025.025980       0.500026       0.000194             0.19
   0 33.5   1   1      49026.843996   49026.959283       0.001871       0.000235            61.62
   7  3.5   2  -1      49104.735837   49104.702552       0.500027       0.000068             0.07
   7  4.5   1   1      49104.858153   49105.208462       0.500027       0.000713             0.70
   7  4.5   2  -1      49203.729465   49204.211233       0.500026       0.000979             0.96
   7  5.5   1   1      49204.566269   49204.824063       0.500026       0.000524             0.52
   3 24.5   2  -1      49315.413509   49315.833151       0.001658       0.000851           253.05
   3 25.5   1   1      49320.410369   49319.491112       0.001658       0.001864           554.33
   7  5.5   2  -1      49321.871511   49322.748076       0.500027       0.001777             1.75
   7  6.5   1   1      49322.654801   49323.464410       0.500027       0.001641             1.62
   7  6.5   2  -1      49458.249811   49459.813172       0.500026       0.003161             3.13
   7  7.5   1   1      49459.377939   49460.628863       0.500026       0.002529             2.50
   7  7.5   2  -1      49613.058940   49614.807339       0.500027       0.003524             3.50
   0 33.5   2  -1      49875.890088   49876.470653       0.001821       0.001164           318.90
   0 34.5   1   1      49881.947053   49881.947412       0.001909       0.000001             0.19
   3 25.5   2  -1      49920.123284   49919.111225       0.001658       0.002027           610.29
   3 26.5   1   1      49925.316109   49922.827271       0.001803       0.004985          1380.56
   8  0.5   1   1      50177.970754   50180.453742       0.500027       0.004948             4.97
   8  0.5   2  -1      50194.431008   50197.190703       0.500026       0.005498             5.52
   8  1.5   1   1      50194.749005   50197.321494       0.500026       0.005125             5.14
   8  1.5   2  -1      50227.623906   50230.688317       0.500026       0.006101             6.13
   8  2.5   1   1      50228.055253   50230.904918       0.500027       0.005673             5.70
   8  2.5   2  -1      50277.075125   50280.685120       0.500026       0.007180             7.22
   8  3.5   1   1      50277.642598   50280.985421       0.500026       0.006649             6.69
   8  3.5   2  -1      50342.466013   50346.848317       0.500027       0.008705             8.76
   8  4.5   1   1      50343.281606   50347.229297       0.500027       0.007842             7.89
   8  4.5   2  -1      50423.436922   50428.722120       0.500026       0.010482            10.57
   8  5.5   1   1      50424.309698   50429.179768       0.500026       0.009658             9.74
   8  5.5   2  -1      50519.176695   50525.715741       0.500027       0.012944            13.08
   8  6.5   1   1      50520.202583   50526.244945       0.500026       0.011960            12.08
   3 26.5   2  -1      50536.276648   50532.832390       0.001803       0.006815          1910.53
   8  6.5   2  -1      50629.084811   50637.085638       0.500026       0.015803            16.00
   8  7.5   1   1      50630.312939   50637.680020       0.500026       0.014551            14.73
   0 34.5   2  -1      50738.771423   50739.158319       0.002000       0.000763           193.45
   0 35.5   1   1      50744.911886   50744.677521       0.002000       0.000462           117.18
   8  7.5   2  -1      50752.123940   50761.909024       0.500027       0.019280            19.57
   8  8.5   1   1      50753.576976   50762.560693       0.500026       0.017701            17.97
   8  8.5   2  -1      50886.869967   50899.043061       0.500026       0.023922            24.34
   8  9.5   1   1      50888.508755   50899.742235       0.500026       0.022075            22.47
   9  0.5   1   1      51015.602565   51027.083063       0.500027       0.022504            22.96
   9  0.5   2  -1      51027.115024   51039.022246       0.500026       0.023335            23.81
   9  1.5   1   1      51027.406474   51039.097014       0.500026       0.022910            23.38
   9  1.5   2  -1      51050.238345   51062.775344       0.500026       0.024558            25.07
   9  2.5   1   1      51050.816927   51062.897504       0.500027       0.023664            24.16
   9  2.5   2  -1      51084.640704   51097.899543       0.500026       0.025955            26.52
   9  3.5   1   1      51085.244073   51098.065240       0.500027       0.025098            25.64
   9  3.5   2  -1      51129.452989   51143.723423       0.500026       0.027910            28.54
   9  4.5   1   1      51130.308210   51143.926841       0.500027       0.026635            27.24
   9  4.5   2  -1      51183.811706   51199.245347       0.500027       0.030153            30.87
   9  5.5   1   1      51184.849650   51199.478065       0.500027       0.028580            29.26
   9  5.5   2  -1      51246.372562   51262.962325       0.500027       0.032373            33.18
   9  6.5   1   1      51247.656088   51263.211830       0.500026       0.030354            31.11
   9  6.5   2  -1      51315.321801   51332.384682       0.500027       0.033251            34.12
   9  7.5   1   1      51316.830321   51332.629740       0.500027       0.030788            31.60
   9  7.5   2  -1      51387.670181   51401.821076       0.500027       0.027538            28.30
   9  8.5   1   1      51389.292524   51402.008662       0.500026       0.024745            25.43
   0 35.5   2  -1      51608.059398   51608.064138       0.001953       0.000009             2.43
   0 36.5   1   1      51614.277051   51613.614109       0.002036       0.001284           325.68
   0 36.5   2  -1      52482.245246   52481.562281       0.002121       0.001301           321.95


==> anc/Supplementary_material_to_Overleaf/BASE_levels_X.dat <==
Supplementary material to paper "Three-states model for calculating the X-X rovibrational transition intensities 
in hydroxyl radical" by V.G. Ushakov, A.Yu. Ermilov, and E.S. Medvedev.

Energy levels in the X2Pi state

v1,       vibrational quantum number
J1,       rotational quantum number
F1,       multiplet quantum number
p1,       parity

E_exp,    experimental energy levels from Furtenbacher22, cm-1
E_fit,    energy levels calculated in the present study, cm-1
sig,      experimental uncertainty, cm-1
dE%,      100*|E_exp-E_fit|/E_exp
dE/sig,   |E_exp-E_fit|/sig

Fitting results:

 chi_red and standard deviation =   0.1176E+03  0.1704E+00


   v1  J1  F1  p1           E_exp          E_fit           sig           dE%               dE/sig
   0  1.5   1  -1          0.055403       0.054078       0.001000       2.391957             1.33
   0  2.5   1   1         83.723737      83.726058       0.001000       0.002773             2.32
   0  2.5   1  -1         83.924878      83.921811       0.001000       0.003655             3.07
   0  0.5   2   1        126.292196     126.320222       0.001000       0.022192            28.03
   0  0.5   2  -1        126.449922     126.477152       0.001000       0.021534            27.23
   0  1.5   2   1        187.493175     187.520177       0.001000       0.014402            27.00
   0  1.5   2  -1        187.752928     187.780023       0.001000       0.014431            27.10
   0  3.5   1   1        201.932151     201.938254       0.001000       0.003022             6.10
   0  3.5   1  -1        202.379983     202.374247       0.001000       0.002834             5.74
   0  2.5   2   1        288.772285     288.797522       0.001000       0.008739            25.24
   0  2.5   2  -1        289.044371     289.072816       0.001000       0.009841            28.45
   0  4.5   1   1        355.120849     355.132740       0.001000       0.003349            11.89
   0  4.5   1  -1        355.915418     355.905612       0.001000       0.002755             9.81
   0  3.5   2   1        429.279493     429.301510       0.001000       0.005129            22.02
   0  3.5   2  -1        429.462629     429.493877       0.001000       0.007276            31.25
   0  5.5   1   1        543.596072     543.614655       0.001000       0.003418            18.58
   0  5.5   1  -1        544.829841     544.814709       0.001000       0.002777            15.13
   0  4.5   2  -1        608.194067     608.229957       0.001000       0.005901            35.89
   0  4.5   2   1        608.199069     608.216908       0.001000       0.002933            17.84
   0  6.5   1   1        767.482096     767.508557       0.001000       0.003448            26.46
   0  6.5   1  -1        769.241094     769.219341       0.001000       0.002828            21.75
   0  5.5   2  -1        824.531223     824.573286       0.001000       0.005101            42.06
   0  5.5   2   1        824.816831     824.829560       0.001000       0.001543            12.73
   0  7.5   1   1       1026.755800    1026.790991       0.001000       0.003427            35.19
   0  7.5   1  -1       1029.119053    1029.090038       0.001000       0.002819            29.02
   0  6.5   2  -1       1077.858133    1077.908059       0.001000       0.004632            49.93
   0  6.5   2   1       1078.510109    1078.516859       0.001000       0.000626             6.75
   0  8.5   1   1       1321.276470    1321.321550       0.001000       0.003412            45.08
   0  8.5   1  -1       1324.318164    1324.281186       0.001000       0.002792            36.98
   0  7.5   2  -1       1367.618735    1367.677798       0.001000       0.004319            59.06
   0  7.5   2   1       1368.716142    1368.716275       0.001000       0.000010             0.13
   0  9.5   1   1       1650.810658    1650.866538       0.001000       0.003385            55.88
   0  9.5   1  -1       1654.599980    1654.554467       0.001000       0.002751            45.51
   0  8.5   2  -1       1693.285991    1693.355501       0.001000       0.004105            69.51
   0  8.5   2   1       1694.902417    1694.895570       0.001000       0.000404             6.85
   0 10.5   1   1       2015.048213    2015.115665       0.001000       0.003347            67.45
   0 10.5   1  -1       2019.649943    2019.595320       0.001000       0.002705            54.62
   0  9.5   2  -1       2054.340541    2054.421660       0.001000       0.003949            81.12
   0  9.5   2   1       2056.545296    2056.530593       0.001000       0.000715            14.70
   0 11.5   1   1       2413.614187    2413.693630       0.001000       0.003291            79.44
   0 11.5   1  -1       2419.088668    2419.024352       0.001000       0.002659            64.32
   0 10.5   2  -1       2450.255582    2450.349409       0.001000       0.003829            93.83
   0 10.5   2   1       2453.113160    2453.090199       0.001000       0.000936            22.96
   0 12.5   1   1       2846.076396    2846.168220       0.001000       0.003226            91.82
   0 12.5   1  -1       2852.479274    2852.405313       0.001000       0.002593            73.96
   0 11.5   2  -1       2880.487436    2880.594906       0.001000       0.003731           107.47
   0 11.5   2   1       2884.057782    2884.026453       0.001000       0.001086            31.33
   0 13.5   1   1       3311.951611    3312.056138       0.001000       0.003156           104.53
   0 13.5   1  -1       3319.334588    3319.250858       0.001000       0.002522            83.73
   0 12.5   2  -1       3344.469328    3344.591270       0.001000       0.003646           121.94
   0 12.5   2   1       3348.808247    3348.768453       0.001000       0.001188            39.79
   1  1.5   1   1       3568.471362    3568.750588       0.001149       0.007825           243.03
   1  1.5   1  -1       3568.522635    3568.800751       0.001118       0.007794           248.75
   1  2.5   1   1       3649.204627    3649.478526       0.001118       0.007506           244.98
   1  2.5   1  -1       3649.391010    3649.661026       0.001118       0.007399           241.51
   1  0.5   2   1       3695.355577    3695.576262       0.001118       0.005972           197.39
   1  0.5   2  -1       3695.507246    3695.727491       0.001581       0.005960           139.29
   1  1.5   2   1       3754.041541    3754.260959       0.001225       0.005845           179.15
   1  1.5   2  -1       3754.292071    3754.513318       0.001118       0.005893           197.89
   1  3.5   1   1       3763.108968    3763.377299       0.001118       0.007131           240.00
   1  3.5   1  -1       3763.526655    3763.785747       0.001118       0.006884           231.74
   0 14.5   1   1       3810.710058    3810.827355       0.001000       0.003078           117.30
   0 14.5   1  -1       3819.119946    3819.026848       0.001000       0.002438            93.10
   0 13.5   2  -1       3841.607851    3841.744892       0.001000       0.003567           137.04
   0 13.5   2   1       3846.766701    3846.718564       0.001000       0.001251            48.14
   1  2.5   2   1       3851.211238    3851.426444       0.001225       0.005588           175.71
   1  2.5   2  -1       3851.476433    3851.697888       0.001129       0.005750           196.07
   1  4.5   1   1       3910.633943    3910.896104       0.001118       0.006704           234.48
   1  4.5   1  -1       3911.377451    3911.623115       0.001118       0.006281           219.73
   1  3.5   2   1       3986.086150    3986.295130       0.001118       0.005243           186.92
   1  3.5   2  -1       3986.271080    3986.492237       0.001118       0.005548           197.81
   1  5.5   1   1       4092.058880    4092.314692       0.001118       0.006251           228.81
   1  5.5   1  -1       4093.217521    4093.447215       0.001118       0.005612           205.44
   1  4.5   2   1       4157.905284    4158.105098       0.001118       0.004806           178.72
   1  4.5   2  -1       4157.915239    4158.135496       0.001165       0.005297           189.01
   1  6.5   1   1       4307.498188    4307.746891       0.001118       0.005774           222.45
   1  6.5   1  -1       4309.154156    4309.365451       0.001225       0.004903           172.52
   0 15.5   1   1       4341.778417    4341.908498       0.001000       0.002996           130.08
   0 15.5   1  -1       4351.257856    4351.155719       0.001000       0.002347           102.14
   1  5.5   2  -1       4365.734309    4365.952751       0.001118       0.005004           195.38
   1  5.5   2   1       4365.987914    4366.175714       0.001118       0.004301           167.97
   0 14.5   2  -1       4371.280666    4371.433318       0.001000       0.003492           152.65
   0 14.5   2   1       4377.306516    4377.250260       0.001000       0.001285            56.26
   1  7.5   1   1       4556.925914    4557.167123       0.001151       0.005293           209.48
   1  7.5   1  -1       4559.155406    4559.346361       0.001188       0.004188           160.73
   1  6.5   2  -1       4609.132835    4609.348472       0.001186       0.004678           181.80
   1  6.5   2   1       4609.732214    4609.904980       0.001217       0.003748           141.94
   1  8.5   1   1       4840.204870    4840.437731       0.001118       0.004811           208.28
   1  8.5   1  -1       4843.079152    4843.247110       0.001118       0.003468           150.23
   1  7.5   2  -1       4887.567693    4887.779760       0.001118       0.004339           189.68
   1  7.5   2   1       4888.589413    4888.744076       0.001316       0.003164           117.54
   0 16.5   1   1       4904.543081    4904.685617       0.001000       0.002906           142.54
   0 16.5   1  -1       4915.129794    4915.019233       0.001000       0.002249           110.56
   0 15.5   2  -1       4932.835754    4933.004183       0.001000       0.003414           168.43
   0 15.5   2   1       4939.771070    4939.707032       0.001000       0.001296            64.04
   1  9.5   1   1       5157.107010    5157.330592       0.001225       0.004335           182.55
   1  9.5   1  -1       5160.692224    5160.834943       0.001225       0.002766           116.53
   1  8.5   2  -1       5200.522896    5200.730085       0.001225       0.003984           169.17
   1  8.5   2   1       5202.037237    5202.171266       0.001225       0.002576           109.43
   0 17.5   1   1       5498.351956    5498.506527       0.001000       0.002811           154.57
   1 10.5   1   1       5507.329383    5507.542764       0.001185       0.003874           180.12
   0 17.5   1  -1       5510.079179    5509.960827       0.001000       0.002148           118.35
   1 10.5   1  -1       5511.686936    5511.802624       0.001252       0.002099            92.39
   0 16.5   2  -1       5525.590500    5525.774855       0.001000       0.003336           184.36
   0 16.5   2   1       5533.473341    5533.402024       0.001000       0.001289            71.32
   1  9.5   2  -1       5547.488048    5547.689234       0.001225       0.003627           164.27
   1  9.5   2   1       5549.561075    5549.671684       0.001118       0.001993            98.93
   1 11.5   1   1       5890.505839    5890.707507       0.001225       0.003424           164.66
   1 11.5   1  -1       5895.692936    5895.779297       0.001148       0.001465            75.23
   1 10.5   2  -1       5927.945447    5928.139435       0.001225       0.003272           158.39
   1 10.5   2   1       5930.638641    5930.723259       0.001225       0.001427            69.09
   0 18.5   1   1       6122.517093    6122.682890       0.001000       0.002708           165.80
   0 18.5   1  -1       6135.413052    6135.287692       0.001000       0.002043           125.36
   0 17.5   2  -1       6148.832583    6149.032581       0.001000       0.003253           200.00
   0 17.5   2   1       6157.696217    6157.618176       0.001109       0.001267            70.37
   1 12.5   1   1       6306.213744    6306.402096       0.001118       0.002987           168.47
   1 12.5   1  -1       6312.282997    6312.338186       0.001118       0.000874            49.36
   1 11.5   2  -1       6341.360823    6341.546208       0.001225       0.002923           151.37
   1 11.5   2   1       6344.731217    6344.787398       0.001225       0.000885            45.87
   1 13.5   1   1       6753.979784    6754.153489       0.001225       0.002572           141.83
   1 13.5   1  -1       6760.980080    6761.002181       0.001225       0.000327            18.05
   0 19.5   1   1       6776.316027    6776.492098       0.001000       0.002598           176.07
   1 12.5   2  -1       6787.177094    6787.352519       0.001225       0.002585           143.23
   0 19.5   1  -1       6790.404106    6790.272667       0.001000       0.001936           131.44
   1 12.5   2   1       6791.277428    6791.303027       0.001118       0.000377            22.90
   0 18.5   2  -1       6801.819800    6802.034965       0.001000       0.003163           215.16
   0 18.5   2   1       6811.692848    6811.608706       0.001217       0.001235            69.17
   2  1.5   1   1       6971.345730    6971.468385       0.001159       0.001759           105.86
   2  1.5   1  -1       6971.393874    6971.514708       0.001229       0.001733            98.33
   2  2.5   1   1       7049.116797    7049.233967       0.001005       0.001662           116.59
   2  2.5   1  -1       7049.289124    7049.403342       0.001163       0.001620            98.21
   2  0.5   2   1       7098.826455    7098.850239       0.001118       0.000335            21.27
   2  0.5   2  -1       7098.969024    7098.995733       0.001225       0.000376            21.81
   2  1.5   2   1       7155.041860    7155.065050       0.001218       0.000324            19.03
   2  1.5   2  -1       7155.280544    7155.309778       0.001225       0.000409            23.87
   2  3.5   1   1       7158.767241    7158.876996       0.001225       0.001533            89.61
   2  3.5   1  -1       7159.155098    7159.257921       0.001269       0.001436            81.06
   1 14.5   1   1       7233.285333    7233.442570       0.001225       0.002174           128.38
   1 14.5   1  -1       7241.260539    7241.248048       0.001225       0.000172            10.20
   2  2.5   2   1       7248.166348    7248.187531       0.001118       0.000292            18.95
   2  2.5   2  -1       7248.422856    7248.454888       0.001323       0.000442            24.21
   1 13.5   2  -1       7264.811150    7264.975169       0.001118       0.002258           146.70
   1 13.5   2   1       7269.689896    7269.682910       0.001118       0.000096             6.25
   2  4.5   1   1       7300.698232    7300.800643       0.001115       0.001403            91.81
   2  4.5   1  -1       7301.391817    7301.481514       0.001323       0.001229            67.81
   2  3.5   2   1       7377.491563    7377.509228       0.001267       0.000239            13.94
   2  3.5   2  -1       7377.676097    7377.710897       0.001013       0.000472            34.36
   0 20.5   1   1       7458.994142    7459.179032       0.001118       0.002479           165.37
   0 20.5   1  -1       7474.292598    7474.156011       0.001000       0.001827           136.59
   2  5.5   1   1       7475.163970    7475.258720       0.001222       0.001268            77.51
   2  5.5   1  -1       7476.248043    7476.322951       0.001225       0.001002            61.16
   0 19.5   2  -1       7483.781206    7484.010692       0.001000       0.003066           229.49
   0 19.5   2   1       7494.687507    7494.597845       0.001225       0.001196            73.21
   2  4.5   2   1       7542.308486    7542.320122       0.001225       0.000154             9.50
   2  4.5   2  -1       7542.330828    7542.367943       0.001083       0.000492            34.27
   2  6.5   1   1       7682.266174    7682.353339       0.001225       0.001135            71.17
   2  6.5   1  -1       7683.819886    7683.878289       0.001225       0.000760            47.69
   2  5.5   2  -1       7741.745769    7741.783857       0.001051       0.000492            36.23
   2  5.5   2   1       7741.969747    7741.973011       0.001211       0.000042             2.70
   1 15.5   1   1       7743.568308    7743.707464       0.001225       0.001797           113.62
   1 15.5   1  -1       7752.558312    7752.509711       0.001225       0.000627            39.68
   1 14.5   2  -1       7773.651483    7773.802693       0.001225       0.001945           123.46
   1 14.5   2   1       7779.352845    7779.311500       0.001225       0.000531            33.76
   2  7.5   1   1       7921.976142    7922.055806       0.001225       0.001006            65.05
   2  7.5   1  -1       7924.072459    7924.113110       0.001225       0.000513            33.19
   2  6.5   2  -1       7975.344146    7975.383523       0.001005       0.000494            39.18
   2  6.5   2   1       7975.894184    7975.886687       0.001259       0.000094             5.96
   0 21.5   1   1       8169.765747    8169.957730       0.001225       0.002350           156.75
   0 21.5   1  -1       8186.287786    8186.147079       0.001000       0.001719           140.71
   0 20.5   2  -1       8193.917793    8194.160424       0.001118       0.002961           217.02
   2  8.5   1   1       8194.158294    8194.230287       0.001225       0.000879            58.78
   2  8.5   1  -1       8196.864900    8196.886452       0.001225       0.000263            17.60
   0 20.5   2   1       8205.876165    8205.781740       0.001225       0.001151            77.10
   2  7.5   2  -1       8242.598120    8242.637587       0.001270       0.000479            31.08
   2  7.5   2   1       8243.546415    8243.526034       0.001225       0.000247            16.64
   1 16.5   1   1       8284.227015    8284.346237       0.001323       0.001439            90.12
   1 16.5   1  -1       8294.266774    8294.180947       0.001225       0.001035            70.08
   1 15.5   2  -1       8313.057382    8313.194263       0.001225       0.001647           111.76
   1 15.5   2   1       8319.620971    8319.543822       0.001225       0.000927            62.99
   2  9.5   1   1       8498.588944    8498.653344       0.001225       0.000758            52.58
   2  9.5   1  -1       8501.969033    8501.970246       0.001225       0.000014             0.99
   2  8.5   2  -1       8542.999525    8543.039688       0.001323       0.000470            30.36
   2  8.5   2   1       8544.414909    8544.379538       0.001118       0.000414            31.64
   2 10.5   1   1       8834.972040    8835.028458       0.001225       0.000639            46.06
   2 10.5   1  -1       8839.083586    8839.063665       0.001225       0.000225            16.27
   1 17.5   1   1       8854.622185    8854.719184       0.001487       0.001095            65.22
   1 17.5   1  -1       8865.741605    8865.617666       0.001225       0.001398           101.20
   2  9.5   2  -1       8876.048612    8876.088349       0.001414       0.000448            28.10
   2  9.5   2   1       8877.993210    8877.941075       0.001225       0.000587            42.57
   1 16.5   2  -1       8882.358228    8882.479295       0.001225       0.001363            98.85
   1 16.5   2   1       8889.819314    8889.705066       0.001225       0.001285            93.28
   0 22.5   1   1       8907.815710    8908.012988       0.001225       0.002215           161.08
   0 22.5   1  -1       8925.569727    8925.425935       0.001000       0.001611           143.79
   0 21.5   2  -1       8931.403498    8931.657816       0.001225       0.002847           207.65
   0 21.5   2   1       8944.428009    8944.329479       0.001225       0.001102            80.45
   2 11.5   1   1       9202.948058    9202.996452       0.001225       0.000526            39.51
   2 11.5   1  -1       9207.845376    9207.803401       0.001225       0.000456            34.27
   2 10.5   2  -1       9241.235138    9241.274101       0.001500       0.000422            25.98
   2 10.5   2   1       9243.767195    9243.696863       0.001225       0.000761            57.43
   1 18.5   1   1       9454.076437    9454.150837       0.001225       0.000787            60.75
   1 18.5   1  -1       9466.302437    9466.139928       0.001225       0.001717           132.69
   1 17.5   2  -1       9480.853678    9480.957523       0.001225       0.001095            84.79
   1 17.5   2   1       9489.242787    9489.090659       0.001225       0.001603           124.21
   2 12.5   1   1       9602.102890    9602.142975       0.001225       0.000417            32.73
   2 12.5   1  -1       9607.835618    9607.771031       0.001225       0.000672            52.73
   2 11.5   2  -1       9638.032491    9638.070818       0.001952       0.000398            19.63
   2 11.5   2   1       9641.206596    9641.116651       0.001225       0.000933            73.44
   0 23.5   1   1       9672.302088    9672.501899       0.001225       0.002066           163.14
   0 23.5   1  -1       9691.290709    9691.144908       0.001000       0.001504           145.80
   0 22.5   2  -1       9695.386482    9695.650615       0.001225       0.002724           215.66
   0 22.5   2   1       9709.486002    9709.384207       0.001225       0.001048            83.12
   2 13.5   1   1      10031.972218   10032.003962       0.001225       0.000316            25.92
   2 13.5   1  -1      10038.586223   10038.498415       0.001225       0.000875            71.70
   2 12.5   2  -1      10065.893337   10065.930093       0.001887       0.000365            19.48
   2 12.5   2   1      10069.758456   10069.647980       0.001225       0.001097            90.20
   1 19.5   1   1      10081.882446   10081.931781       0.001225       0.000489            40.28
   1 19.5   1  -1      10095.234917   10095.033763       0.001225       0.001993           164.24
   1 18.5   2  -1      10107.813931   10107.899409       0.001225       0.000846            69.79
   1 18.5   2   1      10117.157066   10116.966682       0.001225       0.001882           155.45
   3  1.5   1   1      10210.544951   10210.603136       0.001225       0.000570            47.51
   3  1.5   1  -1      10210.588282   10210.645699       0.001225       0.000562            46.88
   3  2.5   1   1      10285.373161   10285.426554       0.001225       0.000519            43.60
   3  2.5   1  -1      10285.531627   10285.582953       0.001225       0.000499            41.91
   3  0.5   2   1      10338.617460   10338.580068       0.001225       0.000362            30.53
   3  0.5   2  -1      10338.753178   10338.719718       0.001225       0.000324            27.32
   3  3.5   1   1      10390.800934   10390.849187       0.001222       0.000464            39.47
   3  3.5   1  -1      10391.159446   10391.202665       0.001225       0.000416            35.29
   3  1.5   2   1      10392.396572   10392.358805       0.001225       0.000363            30.84
   3  1.5   2  -1      10392.625524   10392.595601       0.001225       0.000288            24.43
   0 24.5   1   1      10462.355533   10462.555356       0.001225       0.001910           163.15
   3  2.5   2   1      10481.526881   10481.488148       0.001274       0.000370            30.40
   3  2.5   2  -1      10481.775922   10481.750933       0.001225       0.000238            20.40
   0 24.5   1  -1      10482.576736   10482.430103       0.001000       0.001399           146.63
   0 23.5   2  -1      10484.989990   10485.261813       0.001225       0.002593           221.94
   2 14.5   1   1      10492.046643   10492.069744       0.001225       0.000220            18.86
   2 14.5   1  -1      10499.582809   10499.471758       0.001225       0.001058            90.67
   0 23.5   2   1      10500.168804   10500.064289       0.001225       0.000995            85.34
   2 13.5   2  -1      10524.242710   10524.277695       0.001837       0.000332            19.05
   3  4.5   1   1      10527.185778   10527.228972       0.001225       0.000410            35.27
   3  4.5   1  -1      10527.829528   10527.863505       0.001225       0.000323            27.74
   2 13.5   2   1      10528.844329   10528.712574       0.001225       0.001251           107.58
   3  3.5   2   1      10605.364900   10605.324683       0.001225       0.000379            32.84
   3  3.5   2  -1      10605.550254   10605.530383       0.001193       0.000187            16.66
   3  5.5   1   1      10694.754356   10694.792998       0.001225       0.000361            31.55
   3  5.5   1  -1      10695.764413   10695.788278       0.001225       0.000223            19.49
   1 20.5   1   1      10737.297350   10737.320335       0.001225       0.000214            18.77
   1 20.5   1  -1      10751.792265   10751.552866       0.001225       0.002227           195.47
   1 19.5   2  -1      10762.480862   10762.546784       0.001225       0.000613            53.83
   3  4.5   2   1      10763.251989   10763.208608       0.001225       0.000403            35.42
   3  4.5   2  -1      10763.288041   10763.273466       0.001225       0.000135            11.90
   1 19.5   2   1      10772.799178   10772.570512       0.001225       0.002123           186.70
   3  6.5   1   1      10893.595874   10893.630340       0.001225       0.000316            28.14
   3  6.5   1  -1      10895.047319   10895.060415       0.001225       0.000120            10.69
   3  5.5   2  -1      10954.379551   10954.370370       0.001122       0.000084             8.18
   3  5.5   2   1      10954.573535   10954.525778       0.001225       0.000436            38.99
   2 15.5   1   1      10981.773933   10981.788263       0.001225       0.000130            11.70
   2 15.5   1  -1      10990.269164   10990.134796       0.001225       0.001223           109.71
   2 14.5   2  -1      11012.478952   11012.511464       0.001903       0.000295            17.08
   2 14.5   2   1      11017.857864   11017.704191       0.001225       0.001395           125.47
   3  7.5   1   1      11123.676745   11123.707794       0.001225       0.000279            25.35
   3  7.5   1  -1      11125.639343   11125.641175       0.001225       0.000016             1.50
   3  6.5   2  -1      11178.270059   11178.266235       0.001225       0.000034             3.12
   3  6.5   2   1      11178.769199   11178.715655       0.001225       0.000479            43.72
   0 25.5   1   1      11277.082803   11277.279506       0.001225       0.001744           160.61
   0 25.5   1  -1      11298.529222   11298.382865       0.001118       0.001295           130.91
   0 24.5   2  -1      11299.313960   11299.590836       0.001225       0.002450           226.07
   0 24.5   2   1      11315.571001   11315.464505       0.001225       0.000941            86.95
   3  8.5   1   1      11384.861792   11384.889979       0.001225       0.000248            23.02
   3  8.5   1  -1      11387.399959   11387.390122       0.001225       0.000086             8.03
   1 21.5   1   1      11419.548925   11419.544130       0.001225       0.000042             3.92
   3  7.5   2  -1      11434.443124   11434.444890       0.001225       0.000015             1.44
   1 21.5   1  -1      11435.196733   11434.920180       0.001225       0.002418           225.80
   3  7.5   2   1      11435.317138   11435.256500       0.001225       0.000530            49.51
   1 20.5   2  -1      11444.068201   11444.113647       0.001225       0.000397            37.11
   1 20.5   2   1      11455.377882   11455.111637       0.001225       0.002324           217.39
   2 16.5   1   1      11500.562293   11500.567670       0.001225       0.000047             4.39
   2 16.5   1  -1      11510.048764   11509.891388       0.001225       0.001367           128.50
   2 15.5   2  -1      11529.969678   11530.000173       0.001644       0.000264            18.55
   2 15.5   2   1      11536.163155   11535.987456       0.001225       0.001523           143.46
   3  9.5   1   1      11676.930868   11676.956768       0.001225       0.000222            21.15
   3  9.5   1  -1      11680.104276   11680.082512       0.001225       0.000186            17.77
   3  8.5   2  -1      11722.401969   11722.409465       0.001225       0.000064             6.12
   3  8.5   2   1      11723.715127   11723.646367       0.001225       0.000587            56.14
   3 10.5   1   1      11999.592319   11999.616637       0.001225       0.000203            19.86
   3 10.5   1  -1      12003.456180   12003.422513       0.001225       0.000280            27.49
   3  9.5   2  -1      12041.652616   12041.666232       0.001225       0.000113            11.12
   3  9.5   2   1      12043.464625   12043.386901       0.001225       0.000645            63.46
   2 17.5   1   1      12047.782163   12047.778521       0.001225       0.000030             2.97
   2 17.5   1  -1      12058.287471   12058.107706       0.001225       0.001491           146.78
   2 16.5   2  -1      12076.054351   12076.083053       0.001615       0.000238            17.78
   2 16.5   2   1      12083.095128   12082.897376       0.001225       0.001637           161.46
   0 26.5   1   1      12115.567088   12115.757156       0.001282       0.001569           148.26
   1 22.5   1   1      12127.834869   12127.801607       0.001225       0.000274            27.16
   0 25.5   2  -1      12137.435590   12137.714743       0.001225       0.002300           227.93
   0 26.5   1  -1      12138.226304   12138.081199       0.001225       0.001195           118.48
   1 22.5   1  -1      12144.641593   12144.329409       0.001225       0.002571           254.90
   1 21.5   2  -1      12151.762429   12151.787075       0.001225       0.000203            20.12
   0 25.5   2   1      12154.765123   12154.657267       0.001225       0.000887            88.06
   1 21.5   2   1      12164.075198   12163.772571       0.001225       0.002488           247.09
   3 11.5   1   1      12352.493098   12352.516449       0.001225       0.000189            19.07
   3 11.5   1  -1      12357.098338   12357.052840       0.001225       0.000368            37.15
   3 10.5   2  -1      12391.692518   12391.712757       0.001225       0.000163            16.53
   3 10.5   2   1      12394.058617   12393.971358       0.001225       0.000704            71.25
   2 18.5   1   1      12622.768335   12622.755688       0.001225       0.000100            10.33
   2 18.5   1  -1      12634.315303   12634.114149       0.001441       0.001592           139.62
   2 17.5   2  -1      12650.043369   12650.069780       0.001690       0.000209            15.62
   2 17.5   2   1      12657.958664   12657.739328       0.001225       0.001733           179.09
   3 12.5   1   1      12735.225623   12735.248553       0.001225       0.000180            18.72
   3 12.5   1  -1      12740.618741   12740.561763       0.001225       0.000447            46.52
   3 11.5   2  -1      12772.002448   12772.029755       0.001225       0.000214            22.30
   3 11.5   2   1      12774.973380   12774.876317       0.001225       0.000760            79.25
   1 23.5   1   1      12861.325789   12861.263441       0.001225       0.000485            50.91
   1 23.5   1  -1      12879.291628   12878.946458       0.001225       0.002680           281.83
   1 22.5   2  -1      12884.724558   12884.728201       0.001225       0.000028             2.97
   1 22.5   2   1      12898.046612   12897.709849       0.001225       0.002611           274.97
   0 27.5   1   1      12976.869524   12977.049143       0.001376       0.001384           130.53
   0 26.5   2  -1      12998.411514   12998.689422       0.001225       0.002138           226.91
   0 27.5   1  -1      13000.723892   13000.581149       0.001323       0.001098           107.90
   0 26.5   2   1      13016.802689   13016.693820       0.001323       0.000836            82.30
   3 13.5   1   1      13147.332806   13147.356020       0.001225       0.000177            18.95
   3 13.5   1  -1      13153.556305   13153.488272       0.001225       0.000517            55.55
   3 12.5   2  -1      13182.040560   13182.075681       0.001225       0.000266            28.68
   3 12.5   2   1      13185.663249   13185.556182       0.001225       0.000812            87.42
   2 19.5   1   1      13224.821402   13224.800069       0.001732       0.000161            12.32
   2 19.5   1  -1      13237.428314   13237.207060       0.001225       0.001671           180.65
   2 18.5   2  -1      13251.215584   13251.240775       0.001749       0.000190            14.40
   2 18.5   2   1      13260.029481   13259.789357       0.001225       0.001811           196.06
   4  1.5   1   1      13287.164225   13287.245934       0.001147       0.000615            71.25
   4  1.5   1  -1      13287.203634   13287.284824       0.001225       0.000611            66.29
   4  2.5   1   1      13359.052131   13359.130205       0.001225       0.000584            63.75
   4  2.5   1  -1      13359.196902   13359.273813       0.001225       0.000576            62.80
   4  0.5   2   1      13415.819989   13415.838163       0.001225       0.000135            14.84
   4  0.5   2  -1      13415.947751   13415.971800       0.001225       0.000179            19.64
   4  3.5   1   1      13460.269241   13460.343353       0.001225       0.000551            60.51
   4  3.5   1  -1      13460.598710   13460.669541       0.001225       0.000526            57.83
   4  1.5   2   1      13467.186435   13467.202295       0.001225       0.000118            12.95
   4  1.5   2  -1      13467.403278   13467.430733       0.001225       0.000204            22.42
   4  2.5   2   1      13552.355185   13552.368097       0.001225       0.000095            10.54
   4  2.5   2  -1      13552.594161   13552.625611       0.001225       0.000232            25.68
   3 14.5   1   1      13588.312562   13588.336595       0.001225       0.000177            19.62
   4  4.5   1   1      13591.128840   13591.198829       0.001225       0.000515            57.15
   4  4.5   1  -1      13591.723022   13591.786958       0.001225       0.000470            52.20
   3 14.5   1  -1      13595.404381   13595.325980       0.001225       0.000577            64.01
   1 24.5   1   1      13619.165235   13619.073915       0.001225       0.000671            74.56
   3 13.5   2  -1      13621.239865   13621.283278       0.001225       0.000319            35.45
   3 13.5   2   1      13625.556556   13625.439647       0.001225       0.000858            95.46
   1 24.5   1  -1      13638.285880   13637.910810       0.001225       0.002750           306.24
   1 23.5   2  -1      13642.089957   13642.073234       0.001225       0.000123            13.65
   1 23.5   2   1      13656.423317   13656.055054       0.001225       0.002697           300.69
   4  3.5   2   1      13670.743750   13670.753078       0.001225       0.000068             7.62
   4  3.5   2  -1      13670.926402   13670.961962       0.001225       0.000260            29.03
   4  5.5   1   1      13751.829989   13751.896110       0.001225       0.000481            53.99
   4  5.5   1  -1      13752.765637   13752.821965       0.001225       0.000410            45.99
   4  4.5   2   1      13821.741214   13821.745794       0.001193       0.000033             3.84
   4  4.5   2  -1      13821.787251   13821.826884       0.001225       0.000287            32.36
   2 20.5   1   1      13853.210337   13853.180150       0.001414       0.000218            21.35
   0 28.5   1   1      13860.030507   13860.195650       0.001464       0.001192           112.80
   2 20.5   1  -1      13866.889732   13866.650303       0.001225       0.001727           195.49
   2 19.5   2  -1      13878.823687   13878.847729       0.001670       0.000173            14.40
   0 27.5   2  -1      13881.277499   13881.550774       0.001323       0.001969           206.58
   0 28.5   1  -1      13885.057473   13884.918117       0.001414       0.001004            98.54
   2 19.5   2   1      13888.554623   13888.294711       0.001225       0.001871           212.22
   0 27.5   2   1      13900.714468   13900.605437       0.001414       0.000784            77.10
   4  6.5   1   1      13942.447215   13942.509721       0.001225       0.000448            51.04
   4  6.5   1  -1      13943.795856   13943.843884       0.001225       0.000344            39.21
   4  5.5   2  -1      14004.598555   14004.642355       0.001225       0.000313            35.76
   4  5.5   2   1      14004.765828   14004.764608       0.001225       0.000009             1.00
   3 15.5   1   1      14057.620296   14057.645774       0.001896       0.000181            13.44
   3 15.5   1  -1      14065.614081   14065.526179       0.001225       0.000625            71.77
   3 14.5   2  -1      14089.004904   14089.057448       0.001225       0.000373            42.90
   3 14.5   2   1      14094.054100   14093.927534       0.001225       0.000898           103.34
   4  7.5   1   1      14162.941149   14163.000296       0.001225       0.000418            48.29
   4  7.5   1  -1      14164.768623   14164.808037       0.001225       0.000278            32.18
   4  6.5   2  -1      14218.825397   14218.873474       0.001225       0.000338            39.26
   4  6.5   2   1      14219.277295   14219.269381       0.001225       0.000056             6.46
   1 25.5   1   1      14400.471996   14400.352220       0.001225       0.000832            97.80
   4  8.5   1   1      14413.175046   14413.231247       0.001225       0.000390            45.89
   4  8.5   1  -1      14415.541942   14415.572876       0.001246       0.000215            24.82
   1 25.5   1  -1      14420.737467   14420.336842       0.001225       0.002778           327.11
   1 24.5   2  -1      14422.970645   14422.934492       0.001225       0.000251            29.52
   1 24.5   2   1      14438.311819   14437.915859       0.001225       0.002742           323.30
   4  7.5   2  -1      14463.964061   14464.016735       0.001225       0.000364            43.01
   4  7.5   2   1      14464.766538   14464.751273       0.001225       0.000106            12.46
   2 21.5   1   1      14507.171609   14507.133463       0.001414       0.000263            26.97
   2 21.5   1  -1      14521.932425   14521.676718       0.001414       0.001761           180.81
   2 20.5   2  -1      14532.089733   14532.114269       0.001225       0.000169            20.03
   2 20.5   2   1      14542.752376   14542.474510       0.001225       0.001911           226.88
   3 16.5   1   1      14554.671869   14554.699293       0.001225       0.000188            22.39
   3 16.5   1  -1      14563.596690   14563.500313       0.001225       0.000662            78.69
   3 15.5   2  -1      14584.711764   14584.774059       0.001225       0.000427            50.86
   3 15.5   2   1      14590.526882   14590.391572       0.003240       0.000927            41.76
   4  9.5   1   1      14692.930130   14692.984080       0.001225       0.000367            44.05
   4  9.5   1  -1      14695.893473   14695.915325       0.001244       0.000149            17.57
   4  8.5   2  -1      14739.526472   14739.583897       0.001225       0.000390            46.89
   4  8.5   2   1      14740.740518   14740.717069       0.001225       0.000159            19.15
   0 29.5   1   1      14764.071401   14764.217458       0.001581       0.000989            92.37
   0 28.5   2  -1      14785.050959   14785.315865       0.001414       0.001792           187.32
   0 29.5   1  -1      14790.243113   14790.108132       0.001673       0.000913            80.69
   0 28.5   2   1      14805.513593   14805.404575       0.001464       0.000736            74.46
   4 10.5   1   1      15001.918585   15001.970521       0.001225       0.000346            42.41
   4 10.5   1  -1      15005.529771   15005.542802       0.001225       0.000087            10.64
   4  9.5   2  -1      15045.025115   15045.087761       0.001225       0.000416            51.15
   4  9.5   2   1      15046.706866   15046.674982       0.001225       0.000212            26.03
   3 17.5   1   1      15078.845362   15078.875198       0.001225       0.000198            24.36
   3 17.5   1  -1      15088.725704   15088.622050       0.001225       0.000687            84.63
   3 16.5   2  -1      15107.706689   15107.779383       0.001225       0.000481            59.35
   3 16.5   2   1      15114.317822   15114.173819       0.001225       0.000953           117.58
   2 22.5   1   1      15185.913588   15185.867935       0.001414       0.000301            32.28
   2 22.5   1  -1      15201.758576   15201.489495       0.001414       0.001770           190.27
   1 26.5   1   1      15204.340692   15204.193690       0.001323       0.000967           111.12
   2 21.5   2  -1      15210.211135   15210.236719       0.001414       0.000168            18.09
   2 21.5   2   1      15221.814642   15221.520531       0.001414       0.001932           207.97
   1 26.5   1  -1      15225.736104   15225.315073       0.001225       0.002765           343.77
   1 25.5   2  -1      15226.455269   15226.401424       0.001225       0.000354            43.96
   1 25.5   2   1      15242.796123   15242.377066       0.001225       0.002749           342.16
   4 11.5   1   1      15339.790816   15339.841594       0.001225       0.000331            41.46
   4 11.5   1  -1      15344.097547   15344.102180       0.001225       0.000030             3.78
   4 10.5   2  -1      15379.963092   15380.031391       0.001225       0.000444            55.77
   4 10.5   2   1      15382.164467   15382.123776       0.001225       0.000265            33.22
   3 18.5   1   1      15629.482958   15629.515639       0.001225       0.000209            26.68
   3 18.5   1  -1      15640.338504   15640.229071       0.001225       0.000700            89.35
   3 17.5   2  -1      15657.306257   15657.389959       0.001225       0.000535            68.34
   3 17.5   2   1      15664.738011   15664.586526       0.001225       0.000967           123.69
   0 30.5   1   1      15687.994220   15688.117152       0.001658       0.000784            74.13
   4 12.5   1   1      15706.144341   15706.194306       0.001225       0.000318            40.80
   0 29.5   2  -1      15708.731619   15708.984032       0.001673       0.001607           150.89
   4 12.5   1  -1      15711.189484   15711.186384       0.001225       0.000020             2.53
   0 30.5   1  -1      15715.277921   15715.149047       0.001619       0.000820            79.62
   0 29.5   2   1      15730.193778   15730.085988       0.001547       0.000685            69.67
   4 11.5   2  -1      15743.825964   15743.900497       0.001225       0.000473            60.86
   4 11.5   2   1      15746.594434   15746.545030       0.001225       0.000314            40.34
   2 23.5   1   1      15888.615180   15888.563165       0.001581       0.000327            32.90
   2 23.5   1  -1      15905.542604   15905.263459       0.001581       0.001755           176.55
   2 22.5   2  -1      15912.356668   15912.384928       0.001414       0.000178            19.98
   2 22.5   2   1      15924.904810   15924.598027       0.012222       0.001926            25.10
   1 27.5   1   1      16029.843307   16029.670980       0.001414       0.001075           121.85
   1 26.5   2  -1      16051.610632   16051.541611       0.001225       0.000430            56.36
   1 27.5   1  -1      16052.348672   16051.913341       0.001323       0.002712           329.08
   1 26.5   2   1      16068.938195   16068.501610       0.001323       0.002717           330.03
   4 13.5   1   1      16100.526954   16100.576625       0.001225       0.000309            40.56
   4 13.5   1  -1      16106.349570   16106.339291       0.001225       0.000064             8.39
   4 12.5   2  -1      16136.076971   16136.158275       0.001225       0.000504            66.38
   4 12.5   2   1      16139.456030   16139.397885       0.001225       0.000360            47.47
   5  1.5   1   1      16201.306035   16201.383247       0.001225       0.000477            63.04
   5  1.5   1  -1      16201.341647   16201.418559       0.001225       0.000475            62.80
   3 19.5   1   1      16205.892418   16205.928440       0.001225       0.000222            29.41
   3 19.5   1  -1      16217.738130   16217.624650       0.001225       0.000700            92.66
   3 18.5   2  -1      16232.797409   16232.892771       0.001225       0.000587            77.86
   3 18.5   2   1      16241.070220   16240.912315       0.001225       0.000972           128.93
   5  2.5   1   1      16270.238140   16270.312694       0.001225       0.000458            60.87
   5  2.5   1  -1      16270.369678   16270.443729       0.001225       0.000455            60.46
   5  0.5   2   1      16330.523242   16330.585211       0.001225       0.000379            50.60
   5  0.5   2  -1      16330.642952   16330.712609       0.001225       0.000427            56.87
   5  3.5   1   1      16367.229614   16367.300744       0.001225       0.000435            58.08
   5  3.5   1  -1      16367.530180   16367.599867       0.001225       0.000426            56.90
   5  1.5   2   1      16379.486354   16379.543132       0.001225       0.000347            46.36
   5  1.5   2  -1      16379.690775   16379.762661       0.001225       0.000439            58.70
   5  2.5   2   1      16460.703368   16460.753436       0.001225       0.000304            40.88
   5  2.5   2  -1      16460.931234   16461.004777       0.001225       0.000447            60.05
   5  4.5   1   1      16492.550152   16492.617074       0.001225       0.000406            54.64
   5  4.5   1  -1      16493.094539   16493.158843       0.001225       0.000390            52.50
   4 14.5   1   1      16522.441554   16522.491226       0.001225       0.000301            40.56
   4 14.5   1  -1      16529.075934   16529.059446       0.001225       0.000100            13.46
   4 13.5   2  -1      16556.153525   16556.242021       0.001764       0.000535            50.16
   4 13.5   2   1      16560.182014   16560.115597       0.001225       0.000401            54.23
   5  3.5   2   1      16573.648128   16573.690396       0.001225       0.000255            34.51
   5  3.5   2  -1      16573.826954   16573.901315       0.001334       0.000449            55.73
   2 24.5   1   1      16614.428744   16614.371619       0.001581       0.000344            36.13
   0 31.5   1   1      16630.785016   16630.880240       0.001701       0.000573            55.98
   2 24.5   1  -1      16632.431863   16632.146269       0.001581       0.001717           180.63
   2 23.5   2  -1      16637.670351   16637.703101       0.001581       0.000197            20.71
   5  5.5   1   1      16646.370349   16646.432559       0.001225       0.000374            50.79
   5  5.5   1  -1      16647.230974   16647.288660       0.001225       0.000347            47.10
   2 23.5   2   1      16651.164920   16650.846587       0.001581       0.001912           201.33
   0 30.5   2  -1      16651.301928   16651.537939       0.001581       0.001417           149.27
   0 31.5   1  -1      16659.143435   16659.021674       0.001803       0.000731            67.54
   0 30.5   2   1      16673.734119   16673.627789       0.001803       0.000638            58.98
   5  4.5   2   1      16717.755703   16717.788848       0.001275       0.000198            25.99
   5  4.5   2  -1      16717.810427   16717.884957       0.001337       0.000446            55.73
   3 20.5   1   1      16807.349071   16807.388518       0.001225       0.000235            32.21
   3 20.5   1  -1      16820.194707   16820.079082       0.001225       0.000687            94.41
   5  6.5   1   1      16828.748563   16828.805445       0.001225       0.000338            46.44
   5  6.5   1  -1      16829.992283   16830.042830       0.001311       0.000300            38.54
   3 19.5   2  -1      16833.438130   16833.545611       0.001225       0.000638            87.76
   3 19.5   2   1      16842.567373   16842.404549       0.001225       0.000967           132.95
   1 28.5   1   1      16876.018798   16875.835151       0.013827       0.001088            13.28
   5  5.5   2  -1      16892.334405   16892.408688       0.001303       0.000440            57.02
   5  5.5   2   1      16892.476016   16892.498874       0.001258       0.000135            18.17
   1 27.5   2  -1      16897.482770   16897.401722       0.001323       0.000480            61.27
   1 28.5   1  -1      16899.619819   16899.177903       0.004213       0.002615           104.89
   1 27.5   2   1      16915.779025   16915.331527       0.001414       0.002645           316.43
   4 15.5   1   1      16971.348295   16971.398421       0.001225       0.000295            40.93
   4 15.5   1  -1      16978.824648   16978.802955       0.001225       0.000128            17.71
   4 14.5   2  -1      17003.464802   17003.560991       0.001225       0.000566            78.54
   4 14.5   2   1      17008.177723   17008.103346       0.001225       0.000437            60.73
   5  7.5   1   1      17039.636909   17039.688256       0.001225       0.000301            41.92
   5  7.5   1  -1      17041.325909   17041.368823       0.001233       0.000252            34.81
   5  6.5   2  -1      17096.883257   17096.957064       0.001225       0.000432            60.26
   5  6.5   2   1      17097.288654   17097.300272       0.001279       0.000068             9.08
   5  8.5   1   1      17278.895432   17278.941189       0.001311       0.000265            34.90
   5  8.5   1  -1      17281.087675   17281.122000       0.001341       0.000199            25.60
   5  7.5   2  -1      17330.965322   17331.038517       0.001225       0.000422            59.76
   5  7.5   2   1      17331.697123   17331.696405       0.001225       0.000004             0.59
   2 25.5   1   1      17362.480569   17362.419742       0.001732       0.000350            35.12
   2 25.5   1  -1      17381.546816   17381.259549       0.001732       0.001653           165.85
   2 24.5   2  -1      17385.271244   17385.310644       0.001581       0.000227            24.92
   2 24.5   2   1      17399.706276   17399.380982       0.001581       0.001870           205.73
   3 21.5   1   1      17433.095694   17433.139168       0.001414       0.000249            30.74
   4 16.5   1   1      17446.667692   17446.718485       0.001225       0.000291            41.47
   3 21.5   1  -1      17446.946554   17446.830976       0.001414       0.000662            81.73
   4 16.5   1  -1      17455.011515   17454.985807       0.001225       0.000147            20.99
   3 20.5   2  -1      17458.457246   17458.577587       0.001225       0.000689            98.26
   3 20.5   2   1      17468.454313   17468.287844       0.001225       0.000953           135.92
   4 15.5   2  -1      17477.390921   17477.495122       0.001225       0.000596            85.08
   4 15.5   2   1      17482.818701   17482.736939       0.001225       0.000468            66.76
   5  9.5   1   1      17546.305515   17546.345312       0.001304       0.000227            30.51
   5  9.5   1  -1      17549.053861   17549.078893       0.001225       0.000143            20.44
   0 32.5   1   1      17591.413443   17591.476196       0.001803       0.000357            34.81
   5  8.5   2  -1      17594.099697   17594.172307       0.001225       0.000413            59.29
   5  8.5   2   1      17595.215118   17595.201687       0.001225       0.000076            10.97
   0 31.5   2  -1      17611.728904   17611.944558       0.001803       0.001224           119.62
   0 32.5   1  -1      17620.803147   17620.690824       0.001751       0.000637            64.17
   0 31.5   2   1      17635.095720   17634.992434       0.001701       0.000586            60.72
   1 29.5   1   1      17741.918948   17741.716673       0.013236       0.001140            15.28
   1 28.5   2  -1      17763.097670   17763.008406       0.004213       0.000503            21.19
   1 29.5   1  -1      17766.574766   17766.134445       0.005255       0.002478            83.78
   1 28.5   2   1      17782.341125   17781.888848       0.004243       0.002543           106.60
   5 10.5   1   1      17841.579472   17841.613407       0.001225       0.000190            27.71
   5 10.5   1  -1      17844.931515   17844.947989       0.001225       0.000092            13.45
   5  9.5   2  -1      17885.803939   17885.876217       0.001225       0.000404            59.02
   5  9.5   2   1      17887.355902   17887.329373       0.001225       0.000148            21.66
   4 17.5   1   1      17947.781873   17947.833589       0.001225       0.000288            42.23
   4 17.5   1  -1      17957.013995   17956.985794       0.001225       0.000157            23.03
   4 16.5   2  -1      17977.281760   17977.394350       0.001225       0.000626            91.93
   4 16.5   2   1      17983.450557   17983.362111       0.001225       0.000492            72.22
   3 22.5   1   1      18082.346021   18082.393240       0.001414       0.000261            33.39
   3 22.5   1  -1      18097.201428   18097.088443       0.001414       0.000624            79.89
   3 21.5   2  -1      18107.056340   18107.189689       0.001414       0.000736            94.29
   3 21.5   2   1      18117.926768   18117.758654       0.001414       0.000928           118.87
   2 26.5   1   1      18131.873852   18131.808979       0.002000       0.000358            32.44
   2 26.5   1  -1      18151.984016   18151.699913       0.002000       0.001565           142.05
   2 25.5   2  -1      18154.254120   18154.302966       0.001732       0.000269            28.20
   5 11.5   1   1      18164.369610   18164.398286       0.001225       0.000158            23.41
   5 11.5   1  -1      18168.369507   18168.377950       0.001225       0.000046             6.89
   2 25.5   2   1      18169.620152   18169.291977       0.001732       0.001806           189.47
   5 10.5   2  -1      18205.584142   18205.656854       0.001225       0.000399            59.37
   5 10.5   2   1      18207.621430   18207.581788       0.001225       0.000218            32.37
   4 18.5   1   1      18474.036697   18474.089413       0.001225       0.000285            43.04
   4 18.5   1  -1      18484.173125   18484.144131       0.001225       0.000157            23.67
   4 17.5   2  -1      18502.457107   18502.578331       0.001225       0.000655            98.98
   4 17.5   2   1      18509.388481   18509.294244       0.001225       0.000509            76.94
   5 12.5   1   1      18514.275085   18514.299014       0.001225       0.000129            19.54
   5 12.5   1  -1      18518.962398   18518.963750       0.001225       0.000007             1.10
   5 11.5   2  -1      18552.928935   18553.002581       0.001225       0.000397            60.13
   5 11.5   2   1      18555.495671   18555.443173       0.001225       0.000283            42.86
   0 33.5   1   1      18568.832631   18568.859412       0.001842       0.000144            14.54
   0 32.5   2  -1      18588.964049   18589.156072       0.001751       0.001033           109.69
   0 33.5   1  -1      18599.207776   18599.106256       0.001936       0.000546            52.43
   0 32.5   2   1      18613.226958   18613.127621       0.001803       0.000534            55.10
   1 30.5   1   1      18626.543599   18626.326335       0.012617       0.001166            17.22
   1 30.5   1  -1      18652.219566   18651.788990       0.006605       0.002308            65.19
   1 29.5   2   1      18667.625225   18667.176426       0.005831       0.002404            76.97
   3 23.5   1   1      18754.282868   18754.334200       0.001581       0.000274            32.47
   3 23.5   1  -1      18770.137994   18770.030168       0.001581       0.000574            68.20
   3 22.5   2  -1      18778.408740   18778.555409       0.001414       0.000781           103.71
   3 22.5   2   1      18790.153747   18789.985888       0.001414       0.000893           118.69
   5 13.5   1   1      18890.845499   18890.865556       0.001225       0.000106            16.38
   5 13.5   1  -1      18896.255929   18896.251262       0.001225       0.000025             3.81
   2 27.5   1   1      18921.687850   18921.616708       0.002236       0.000376            31.82
   5 12.5   2  -1      18927.303019   18927.378602       0.001225       0.000399            61.71
   5 12.5   2   1      18930.439612   18930.374684       0.001225       0.000343            53.01
   2 27.5   1  -1      18942.814916   18942.539910       0.002236       0.001452           122.99
   2 26.5   2  -1      18943.695920   18943.752238       0.002000       0.000297            28.16
   6  1.5   1   1      18951.856806   18951.877634       0.001225       0.000110            17.01
   6  1.5   1  -1      18951.888688   18951.909466       0.001225       0.000110            16.97
   2 26.5   2   1      18959.973252   18959.647103       0.002000       0.001720           163.07
   6  2.5   1   1      19017.794209   19017.813766       0.001246       0.000103            15.69
   6  2.5   1  -1      19017.912624   19017.932461       0.001225       0.000104            16.20
   4 19.5   1   1      19024.758293   19024.796548       0.001323       0.000201            28.92
   4 18.5   2  -1      19052.206303   19052.336435       0.001225       0.000683           106.25
   4 18.5   2   1      19059.917277   19059.818358       0.001225       0.000519            80.77
   6  0.5   2   1      19081.594976   19081.650704       0.001225       0.000292            45.50
   6  0.5   2  -1      19081.705609   19081.771571       0.001225       0.000346            53.86
   6  3.5   1   1      19110.511578   19110.528709       0.001225       0.000090            13.99
   6  3.5   1  -1      19110.783261   19110.801030       0.001235       0.000093            14.39
   6  1.5   2   1      19128.147446   19128.194900       0.001225       0.000248            38.75
   6  1.5   2  -1      19128.337431   19128.404838       0.001225       0.000352            55.04
   6  2.5   2   1      19205.394628   19205.431446       0.001225       0.000192            30.06
   6  2.5   2  -1      19205.608329   19205.675499       0.001225       0.000350            54.84
   6  4.5   1   1      19230.235404   19230.248964       0.001225       0.000071            11.07
   6  4.5   1  -1      19230.729584   19230.744469       0.001225       0.000077            12.15
   5 14.5   1   1      19293.585535   19293.602298       0.001225       0.000087            13.69
   5 14.5   1  -1      19299.750010   19299.740734       0.001225       0.000048             7.57
   6  3.5   2   1      19312.862246   19312.887112       0.001225       0.000129            20.30
   6  3.5   2  -1      19313.033192   19313.098621       0.001323       0.000339            49.46
   5 13.5   2  -1      19328.145451   19328.223641       0.001225       0.000405            63.84
   5 13.5   2   1      19331.887808   19331.811004       0.001225       0.000397            62.71
   6  5.5   1   1      19377.106493   19377.115604       0.001229       0.000047             7.41
   6  5.5   1  -1      19377.890485   19377.901668       0.001225       0.000058             9.13
   3 24.5   1   1      19448.061688   19448.117098       0.001581       0.000285            35.04
   6  4.5   2   1      19450.029061   19450.040616       0.001238       0.000059             9.33
   6  4.5   2  -1      19450.088082   19450.150156       0.001323       0.000319            46.92
   3 24.5   1  -1      19464.905907   19464.806386       0.001581       0.000511            62.94
   3 23.5   2  -1      19471.661046   19471.821333       0.001581       0.000823           101.37
   3 23.5   2   1      19484.276968   19484.111526       0.001581       0.000849           104.63
   1 31.5   1   1      19528.883449   19528.656032       0.011967       0.001165            19.00
   6  6.5   1   1      19551.165020   19551.168520       0.001225       0.000018             2.86
   6  6.5   1  -1      19552.301927   19552.308282       0.001225       0.000033             5.19
   1 31.5   1  -1      19555.539366   19555.128692       0.007721       0.002100            53.19
   0 34.5   1   1      19561.983891   19561.970036       0.001936       0.000071             7.15
   1 30.5   2   1      19570.614825   19570.178654       0.007071       0.002229            61.68
   0 33.5   2  -1      19581.946267   19582.110672       0.001936       0.000840            84.90
   0 34.5   1  -1      19593.290455   19593.203519       0.001888       0.000444            46.05
   0 33.5   2   1      19607.059921   19606.967095       0.001842       0.000473            50.39
   6  5.5   2  -1      19616.254637   19616.312972       0.001323       0.000297            44.10
   6  5.5   2   1      19616.374970   19616.372620       0.001229       0.000012             1.91
   4 19.5   2  -1      19625.835484   19625.927911       0.001323       0.000471            69.87
   4 19.5   2   1      19634.539053   19634.189283       0.300502       0.001781             1.16
   5 15.5   1   1      19721.956717   19721.970754       0.001225       0.000071            11.46
   5 15.5   1  -1      19728.902202   19728.889471       0.001225       0.000065            10.40
   2 28.5   1   1      19730.970750   19730.897055       0.002449       0.000373            30.09
   6  7.5   1   1      19752.352636   19752.349709       0.001225       0.000015             2.39
   2 27.5   2  -1      19752.641720   19752.708070       0.002236       0.000336            29.67
   2 28.5   1  -1      19753.089016   19752.828839       0.002449       0.001317           106.22
   6  7.5   1  -1      19753.899816   19753.901545       0.001242       0.000009             1.39
   5 14.5   2  -1      19754.866478   19754.947750       0.001225       0.000411            66.36
   5 14.5   2   1      19759.246620   19759.158120       0.001225       0.000448            72.26
   2 27.5   2   1      19769.808752   19769.491336       0.002236       0.001606           141.95
   6  6.5   2  -1      19811.036278   19811.090208       0.001323       0.000272            40.77
   6  6.5   2   1      19811.398962   19811.382012       0.001246       0.000086            13.60
   6  8.5   1   1      19980.523482   19980.513585       0.001230       0.000050             8.05
   6  8.5   1  -1      19982.535142   19982.531177       0.001229       0.000020             3.23
   6  7.5   2  -1      20033.951730   20034.001096       0.001323       0.000246            37.32
   6  7.5   2   1      20034.615733   20034.583255       0.001243       0.000162            26.14
   3 25.5   1   1      20162.810235   20162.869412       0.001732       0.000293            34.17
   5 16.5   1   1      20175.380615   20175.391700       0.001225       0.000055             9.05
   3 25.5   1  -1      20180.627261   20180.539736       0.001732       0.000434            50.53
   5 16.5   1  -1      20183.129463   20183.113956       0.001225       0.000077            12.66
   3 24.5   2  -1      20185.933830   20186.107720       0.001581       0.000861           109.98
   3 24.5   2   1      20199.411583   20199.251193       0.001581       0.000794           101.44
   5 15.5   2  -1      20206.846761   20206.930920       0.001225       0.000416            68.72
   5 15.5   2   1      20211.892347   20211.791896       0.001225       0.000497            82.02
   6  9.5   1   1      20235.455685   20235.438052       0.001225       0.000087            14.40
   6  9.5   1  -1      20237.981359   20237.970612       0.001225       0.000053             8.78
   6  8.5   2  -1      20284.526156   20284.570771       0.001225       0.000220            36.43
   6  8.5   2   1      20285.544779   20285.496792       0.001225       0.000237            39.18
   1 32.5   1   1      20447.912449   20447.679429       0.012617       0.001140            18.47
   1 32.5   1  -1      20475.502566   20475.122503       0.008696       0.001856            43.71
   1 31.5   2   1      20490.274537   20489.862072       0.007141       0.002013            57.76
   6 10.5   1   1      20516.859655   20516.834015       0.001225       0.000125            20.94
   6 10.5   1  -1      20519.942377   20519.926481       0.001225       0.000077            12.98
   2 29.5   1   1      20558.754450   20558.681590       0.002646       0.000354            27.54
   6  9.5   2  -1      20562.279527   20562.319837       0.001225       0.000196            32.91
   6  9.5   2   1      20563.701757   20563.638773       0.001225       0.000306            51.43
   0 35.5   1   1      20569.791546   20569.734692       0.001973       0.000276            28.81
   2 28.5   2  -1      20580.119520   20580.198093       0.002449       0.000382            32.08
   2 29.5   1  -1      20581.831316   20581.593456       0.002646       0.001156            89.90
   0 34.5   2  -1      20589.598567   20589.733242       0.001888       0.000654            71.33
   2 28.5   2   1      20598.150952   20597.847688       0.002449       0.001472           123.81
   0 35.5   1  -1      20601.974882   20601.904665       0.002062       0.000341            34.06
   0 34.5   2   1      20615.516190   20615.431325       0.001936       0.000412            43.82
   5 17.5   1   1      20653.239895   20653.246882       0.001225       0.000034             5.71
   5 17.5   1  -1      20661.810210   20661.791554       0.001225       0.000090            15.23
   5 16.5   2  -1      20683.436549   20683.522224       0.001225       0.000414            69.95
   5 16.5   2   1      20689.171235   20689.057212       0.001225       0.000551            93.10
   6 11.5   1   1      20824.385981   20824.352855       0.001225       0.000159            27.05
   6 11.5   1  -1      20828.066064   20828.046018       0.001225       0.000096            16.37
   6 10.5   2  -1      20866.719083   20866.755740       0.001225       0.000176            29.93
   6 10.5   2   1      20868.589712   20868.512395       0.001225       0.000370            63.13
   3 26.5   1   1      20897.629820   20897.691770       0.002000       0.000296            30.98
   3 26.5   1  -1      20916.395861   20916.325991       0.002000       0.000334            34.93
   3 25.5   2  -1      20920.321157   20920.508996       0.001732       0.000898           108.45
   3 25.5   2   1      20934.647381   20934.494674       0.001732       0.000729            88.17
   5 18.5   1   1      21154.880745   21154.880406       0.001225       0.000002             0.28
   6 12.5   1   1      21157.632325   21157.592112       0.001225       0.000190            32.83
   6 12.5   1  -1      21161.945183   21161.922660       0.001225       0.000106            18.39
   5 18.5   1  -1      21164.285921   21164.261892       0.001225       0.000114            19.62
   5 17.5   2  -1      21183.955616   21184.039325       0.001225       0.000395            68.35
   5 17.5   2   1      21190.398540   21190.267462       0.001225       0.000619           107.02
   6 11.5   2  -1      21197.332606   21197.366255       0.001225       0.000159            27.47
   6 11.5   2   1      21199.691867   21199.601322       0.001225       0.000427            73.93
   1 33.5   1   1      21382.585849   21382.352480       0.013236       0.001091            17.63
   2 30.5   1   1      21404.050150   21403.979872       0.002828       0.000328            24.85
   1 33.5   1  -1      21411.058443   21410.721684       0.008753       0.001573            38.47
   2 29.5   2  -1      21425.134320   21425.228413       0.002646       0.000439            35.56
   1 32.5   2   1      21425.554437   21425.175832       0.008185       0.001767            46.25
   2 30.5   1  -1      21428.046516   21427.838518       0.002828       0.000971            73.54
   6 13.5   1   1      21516.146148   21516.099740       0.001225       0.000216            37.89
   6 13.5   1  -1      21521.123216   21521.100257       0.001225       0.000107            18.75
   7  1.5   1   1      21536.198509   21536.173656       0.001295       0.000115            19.20
   7  1.5   1  -1      21536.226436   21536.202104       0.001336       0.000113            18.21
   6 12.5   2  -1      21553.583181   21553.614802       0.001225       0.000147            25.82
   6 12.5   2   1      21556.467710   21556.364928       0.001225       0.000477            83.92
   0 36.5   1   1      21591.185150   21591.067049       0.001000       0.000547           118.10
   7  2.5   1   1      21599.071727   21599.047514       0.001323       0.000112            18.30
   7  2.5   1  -1      21599.176943   21599.154094       0.001254       0.000106            18.22
   0 35.5   2  -1      21610.833981   21610.935905       0.002062       0.000472            49.44
   0 36.5   1  -1      21624.190178   21624.118817       0.001000       0.000330            71.36
   0 35.5   2   1      21637.500746   21637.428046       0.001973       0.000336            36.84
   3 27.5   1   1      21651.593220   21651.658530       0.002236       0.000302            29.21
   7  0.5   2   1      21666.391134   21666.437981       0.001225       0.000216            38.25
   7  0.5   2  -1      21666.491566   21666.551959       0.001225       0.000279            49.31
   3 27.5   1  -1      21671.283961   21671.234642       0.002236       0.000228            22.06
   3 26.5   2  -1      21673.894057   21674.094162       0.002000       0.000923           100.05
   5 19.5   1   1      21679.628963   21679.599864       0.001323       0.000134            22.00
   7  3.5   1   1      21687.422775   21687.398038       0.001259       0.000114            19.66
   7  3.5   1  -1      21687.664917   21687.643807       0.001315       0.000097            16.05
   3 26.5   2   1      21689.048181   21688.906318       0.002000       0.000654            70.93
   5 19.5   1  -1      21689.864219   21689.828000       0.001323       0.000167            27.38
   5 18.5   2  -1      21707.692902   21707.768215       0.001225       0.000347            61.49
   7  1.5   2   1      21710.503323   21710.539524       0.001225       0.000167            29.56
   7  1.5   2  -1      21710.676470   21710.739059       0.001225       0.000288            51.10
   5 18.5   2   1      21714.859110   21714.704289       0.001225       0.000713           126.41
   7  2.5   2   1      21783.725021   21783.748534       0.001316       0.000108            17.87
   7  2.5   2  -1      21783.920428   21783.983992       0.001314       0.000292            48.36
   7  4.5   1   1      21801.435194   21801.408874       0.001279       0.000121            20.57
   7  4.5   1  -1      21801.877553   21801.858178       0.001229       0.000089            15.77
   7  3.5   2   1      21885.630019   21885.639858       0.001279       0.000045             7.69
   7  3.5   2  -1      21885.789018   21885.850257       0.001271       0.000280            48.17
   6 14.5   1   1      21899.429242   21899.377311       0.001225       0.000237            42.40
   6 14.5   1  -1      21905.097450   21905.076230       0.001225       0.000097            17.33
   6 13.5   2  -1      21934.906960   21934.937148       0.001225       0.000138            24.65
   6 13.5   2   1      21938.348719   21938.234939       0.001225       0.000519            92.90
   7  5.5   1   1      21941.218219   21941.189713       0.001251       0.000130            22.80
   7  5.5   1  -1      21941.923248   21941.905376       0.001300       0.000081            13.75
   7  4.5   2   1      22015.738173   22015.733291       0.001294       0.000022             3.77
   7  4.5   2  -1      22015.796345   22015.854375       0.001307       0.000264            44.41
   7  6.5   1   1      22106.791829   22106.759460       0.001291       0.000146            25.08
   7  6.5   1  -1      22107.816921   22107.800587       0.001229       0.000074            13.29
   7  5.5   2  -1      22173.454050   22173.507441       0.001284       0.000241            41.59
   7  5.5   2   1      22173.557755   22173.538394       0.001270       0.000087            15.25
   2 31.5   1   1      22265.843950   22265.779829       0.003000       0.000288            21.37
   2 30.5   2  -1      22286.672720   22286.783919       0.002828       0.000499            39.32
   2 31.5   1  -1      22290.716516   22290.547167       0.003000       0.000760            56.45
   7  7.5   1   1      22298.082987   22298.046456       0.001313       0.000164            27.83
   7  7.5   1  -1      22299.482969   22299.467704       0.001308       0.000068            11.67
   6 15.5   1   1      22306.939243   22306.882442       0.001225       0.000255            46.38
   6 15.5   1  -1      22313.321361   22313.303968       0.001225       0.000078            14.20
   1 34.5   1   1      22331.841349   22331.613770       0.013827       0.001019            16.46
   6 14.5   2  -1      22340.709924   22340.739127       0.001225       0.000131            23.84
   6 14.5   2   1      22344.737137   22344.613118       0.001225       0.000555           101.26
   7  6.5   2  -1      22358.281284   22358.329732       0.001317       0.000217            36.78
   7  6.5   2   1      22358.606345   22358.571720       0.001229       0.000155            28.18
   1 34.5   1  -1      22361.142443   22360.860153       0.009624       0.001262            29.33
   1 33.5   2   1      22375.385837   22375.052000       0.009110       0.001492            36.64
   3 28.5   1   1      22423.750520   22423.818193       0.002449       0.000302            27.63
   3 28.5   1  -1      22444.333461   22444.309316       0.002449       0.000108             9.86
   3 27.5   2  -1      22445.693957   22445.907059       0.002236       0.000949            95.30
   3 27.5   2   1      22461.653581   22461.525320       0.002236       0.000571            57.36
   7  8.5   1   1      22514.936929   22514.895894       0.001299       0.000182            31.58
   7  8.5   1  -1      22516.761345   22516.747401       0.001229       0.000062            11.35
   7  7.5   2  -1      22569.806273   22569.849457       0.001280       0.000191            33.74
   7  7.5   2   1      22570.406459   22570.357037       0.001254       0.000219            39.42
   0 37.5   1   1      22625.036621   22624.868236       0.001000       0.000744           168.39
   0 36.5   2  -1      22644.572412   22644.618403       0.001000       0.000203            45.99
   0 37.5   1  -1      22658.792015   22658.742565       0.001000       0.000218            49.45
   0 36.5   2   1      22671.938568   22671.852635       0.001000       0.000379            85.93
   6 16.5   1   1      22738.092492   22738.030630       0.001225       0.000272            50.51
   6 16.5   1  -1      22745.206761   22745.194655       0.001225       0.000053             9.88
   7  9.5   1   1      22757.126304   22757.078796       0.001225       0.000209            38.79
   7  9.5   1  -1      22759.419830   22759.406305       0.001225       0.000059            11.04
   6 15.5   2  -1      22770.367592   22770.395056       0.001225       0.000121            22.42
   6 15.5   2   1      22775.003986   22774.869652       0.001225       0.000590           109.68
   7  8.5   2  -1      22807.556740   22807.595182       0.001225       0.000169            31.39
   7  8.5   2   1      22808.481661   22808.418404       0.001229       0.000277            51.48
   7 10.5   1   1      23024.352749   23024.300109       0.001225       0.000229            42.98
   7 10.5   1  -1      23027.154267   23027.145114       0.001225       0.000040             7.47
   7  9.5   2  -1      23071.052615   23071.087178       0.001225       0.000150            28.22
   7  9.5   2   1      23072.349115   23072.271725       0.001225       0.000335            63.19
   2 32.5   1   1      23143.104750   23143.047943       0.003162       0.000245            17.96
   2 31.5   2  -1      23163.695720   23163.828400       0.003000       0.000573            44.23
   2 32.5   1  -1      23168.803016   23168.681107       0.003162       0.000526            38.55
   6 17.5   1   1      23192.265034   23192.196652       0.001225       0.000295            55.83
   6 17.5   1  -1      23200.125402   23200.118655       0.001225       0.000029             5.51
   3 29.5   1   1      23213.123720   23213.193619       0.002646       0.000301            26.42
   6 16.5   2  -1      23223.223143   23223.246624       0.001225       0.000101            19.17
   6 16.5   2   1      23228.488514   23228.342027       0.001225       0.000631           119.61
   3 29.5   1  -1      23234.560461   23234.567993       0.002646       0.000032             2.85
   3 28.5   2  -1      23234.739257   23234.966478       0.002449       0.000978            92.76
   1 35.5   1   1      23294.598908   23294.384666       0.013864       0.000920            15.45
   7 11.5   1   1      23316.262223   23316.205253       0.001225       0.000244            46.52
   7 11.5   1  -1      23319.607720   23319.605097       0.001225       0.000011             2.14
   1 35.5   1  -1      23324.669007   23324.454624       0.009676       0.000919            22.16
   1 34.5   2   1      23338.682419   23338.405668       0.009165       0.001186            30.20
   7 10.5   2  -1      23359.798178   23359.829844       0.001225       0.000136            25.85
   7 10.5   2   1      23361.505708   23361.417187       0.001225       0.000379            72.28
   7 12.5   1   1      23632.445568   23632.385154       0.001225       0.000256            49.33
   7 12.5   1  -1      23636.366041   23636.373062       0.001225       0.000030             5.73
   6 18.5   1   1      23668.794493   23668.715594       0.001225       0.000333            64.42
   0 38.5   1   1      23670.246643   23670.027050       0.001000       0.000928           219.59
   7 11.5   2  -1      23673.275805   23673.305713       0.001225       0.000126            24.42
   7 11.5   2   1      23675.430856   23675.333224       0.001225       0.000412            79.72
   6 18.5   1  -1      23677.410180   23677.406544       0.001225       0.000015             2.97
   0 37.5   2  -1      23689.657627   23689.668291       0.001000       0.000045            10.66
   6 17.5   2  -1      23698.587639   23698.602076       0.001225       0.000061            11.79
   6 17.5   2   1      23704.497384   23704.334204       0.001225       0.000688           133.24
   0 38.5   1  -1      23704.682871   23704.660179       0.001000       0.000096            22.69
   0 37.5   2   1      23717.659542   23717.588299       0.001000       0.000300            71.24
   8  1.5   1   1      23949.818606   23949.807499       0.001225       0.000046             9.07
   8  1.5   1  -1      23949.843117   23949.832646       0.001225       0.000044             8.55
   7 13.5   1   1      23972.442481   23972.380011       0.001225       0.000261            51.01
   7 13.5   1  -1      23976.965009   23976.985073       0.001225       0.000084            16.38
   8  2.5   1   1      24009.517156   24009.508448       0.001240       0.000036             7.02
   8  2.5   1  -1      24009.608726   24009.603108       0.001254       0.000023             4.48
   7 12.5   2  -1      24010.941597   24010.970962       0.001225       0.000122            23.98
   7 12.5   2   1      24013.576500   24013.471958       0.001225       0.000435            85.36
   3 30.5   1   1      24018.708820   24018.782016       0.002828       0.000305            25.88
   2 33.5   1   1      24034.775050   24034.729195       0.003317       0.000191            13.83
   3 29.5   2  -1      24040.025057   24040.266044       0.002646       0.001002            91.08
   3 30.5   1  -1      24040.958461   24041.002991       0.002828       0.000185            15.74
   2 32.5   2  -1      24055.147620   24055.304438       0.003162       0.000652            49.59
   2 33.5   1  -1      24061.245816   24061.180546       0.003317       0.000271            19.68
   8  0.5   2   1      24080.351827   24080.431246       0.001225       0.000330            64.85
   8  0.5   2  -1      24080.440239   24080.537900       0.001225       0.000406            79.74
   8  3.5   1   1      24093.350624   24093.344033       0.001225       0.000027             5.38
   8  3.5   1  -1      24093.563063   24093.563425       0.001229       0.000002             0.29
   8  1.5   2   1      24121.965191   24122.031805       0.001225       0.000276            54.39
   8  1.5   2  -1      24122.118295   24122.219982       0.001225       0.000422            83.03
   8  2.5   2   1      24191.059202   24191.110610       0.001225       0.000213            41.97
   8  2.5   2  -1      24191.232750   24191.335969       0.001225       0.000427            84.28
   6 18.5   2  -1      24195.739284   24195.735555       0.001225       0.000015             3.05
   8  4.5   1   1      24201.460575   24201.454881       0.001229       0.000024             4.63
   8  4.5   1  -1      24201.850702   24201.857897       0.001231       0.000030             5.84
   6 18.5   2   1      24202.304753   24202.115955       0.001225       0.000780           154.15
   1 36.5   1   1      24269.764508   24269.569241       0.013900       0.000805            14.05
   8  3.5   2   1      24287.249553   24287.285960       0.001249       0.000150            29.16
   8  3.5   2  -1      24287.390951   24287.493316       0.001269       0.000421            80.66
   1 36.5   1  -1      24300.537357   24300.404523       0.009727       0.000547            13.66
   1 35.5   2   1      24314.343069   24314.134836       0.009220       0.000856            22.59
   8  5.5   1   1      24333.923170   24333.917115       0.001229       0.000025             4.93
   8  5.5   1  -1      24334.547071   24334.561741       0.001229       0.000060            11.94
   7 14.5   1   1      24335.745572   24335.682072       0.001225       0.000261            51.85
   7 14.5   1  -1      24340.892643   24340.929189       0.001225       0.000150            29.84
   7 13.5   2  -1      24372.222334   24372.252080       0.001225       0.000122            24.29
   7 13.5   2   1      24375.365206   24375.255823       0.001225       0.000449            89.31
   8  4.5   2   1      24410.094363   24410.115381       0.001233       0.000086            17.05
   8  4.5   2  -1      24410.145991   24410.245884       0.001330       0.000409            75.09
   8  6.5   1   1      24490.732560   24490.725205       0.001250       0.000030             5.88
   8  6.5   1  -1      24491.642603   24491.666230       0.001225       0.000096            19.29
   8  5.5   2  -1      24559.034357   24559.130643       0.001328       0.000392            72.52
   8  5.5   2   1      24559.128751   24559.134940       0.001242       0.000025             4.98
   8  7.5   1   1      24671.799650   24671.789662       0.001225       0.000040             8.16
   8  7.5   1  -1      24673.044459   24673.077770       0.001269       0.000135            26.25
   7 15.5   1   1      24721.801623   24721.737647       0.001225       0.000259            52.24
   0 39.5   1   1      24725.690040   24725.419943       0.001000       0.001092           270.10
   7 15.5   1  -1      24727.591328   24727.647449       0.001225       0.000227            45.82
   8  6.5   2  -1      24733.590796   24733.682707       0.001225       0.000372            75.05
   8  6.5   2   1      24733.884818   24733.876565       0.001233       0.000033             6.69
   0 38.5   2  -1      24744.983513   24744.960907       0.001000       0.000091            22.61
   7 14.5   2  -1      24756.513333   24756.543396       0.001225       0.000121            24.55
   7 14.5   2   1      24760.188256   24760.075054       0.001225       0.000457            92.43
   0 39.5   1  -1      24760.732379   24760.743574       0.001000       0.000045            11.19
   0 38.5   2   1      24773.557047   24773.506030       0.001000       0.000206            51.02
   3 31.5   1   1      24839.479120   24839.554642       0.003000       0.000304            25.17
   3 30.5   2  -1      24860.519957   24860.773851       0.002828       0.001021            89.77
   3 31.5   1  -1      24862.492161   24862.580670       0.003000       0.000356            29.50
   8  8.5   1   1      24876.955117   24876.941791       0.001225       0.000054            10.88
   8  8.5   1  -1      24878.579962   24878.623337       0.001225       0.000174            35.42
   8  7.5   2  -1      24933.349119   24933.436441       0.001225       0.000350            71.30
   8  7.5   2   1      24933.893325   24933.870534       0.001225       0.000091            18.61
   2 34.5   1   1      24939.778250   24939.746733       0.003464       0.000126             9.10
   2 33.5   2  -1      24959.945720   24960.133037       0.003317       0.000750            56.48
   2 34.5   1  -1      24966.961716   24966.963859       0.003464       0.000009             0.62
   8  9.5   1   1      25105.957905   25105.940566       0.001225       0.000069            14.16
   8  9.5   1  -1      25108.001768   25108.057600       0.001225       0.000222            45.59
   7 16.5   1   1      25130.014260   25129.948518       0.001225       0.000262            53.68
   7 16.5   1  -1      25136.460109   25136.537264       0.001225       0.000307            63.00
   8  8.5   2  -1      25157.837247   25157.920186       0.001225       0.000330            67.72
   8  8.5   2   1      25158.675439   25158.640885       0.001225       0.000137            28.21
   7 15.5   2  -1      25163.176820   25163.205193       0.001225       0.000113            23.17
   7 15.5   2   1      25167.403332   25167.285773       0.001225       0.000467            95.99
   1 37.5   1   1      25256.223308   25256.053922       0.013936       0.000671            12.15
   1 37.5   1  -1      25287.630457   25287.591627       0.009779       0.000154             3.97
   1 36.5   2   1      25301.248369   25301.120033       0.009274       0.000507            13.84
   8 10.5   1   1      25358.501081   25358.479234       0.001225       0.000086            17.84
   8 10.5   1  -1      25360.998723   25361.069582       0.001225       0.000279            57.86
   8  9.5   2  -1      25406.570293   25406.649264       0.001225       0.000311            64.48
   8  9.5   2   1      25407.743093   25407.698676       0.001225       0.000175            36.27
   7 17.5   1   1      25559.744295   25559.672854       0.001225       0.000280            58.33
   7 17.5   1  -1      25566.855414   25566.952324       0.001225       0.000379            79.13
   7 16.5   2  -1      25591.540629   25591.562190       0.001225       0.000084            17.60
   7 16.5   2   1      25596.334413   25596.208455       0.001225       0.000492           102.84
   8 11.5   1   1      25634.216769   25634.190809       0.001225       0.000101            21.20
   8 11.5   1  -1      25637.199436   25637.288127       0.001225       0.000346            72.42
   3 32.5   1   1      25674.377220   25674.456183       0.003162       0.000308            24.97
   8 10.5   2  -1      25679.044051   25679.119373       0.001225       0.000293            61.50
   8 10.5   2   1      25680.587519   25680.535434       0.001225       0.000203            42.53
   3 31.5   2  -1      25695.163557   25695.431764       0.003000       0.001044            89.40
   3 32.5   1  -1      25698.097761   25698.240792       0.003162       0.000557            45.23
   0 40.5   1   1      25790.230116   25789.910745       0.001000       0.001238           319.37
   0 39.5   2  -1      25809.413703   25809.359072       0.001000       0.000212            54.63
   0 40.5   1  -1      25825.799017   25825.852018       0.001000       0.000205            53.00
   0 39.5   2   1      25838.488013   25838.464298       0.001000       0.000092            23.71
   2 35.5   1   1      25857.016750   25857.001211       0.003606       0.000060             4.31
   2 34.5   2  -1      25876.991220   25877.212915       0.003464       0.000857            64.00
   2 35.5   1  -1      25884.846816   25884.926908       0.003606       0.000309            22.21
   8 12.5   1   1      25932.682260   25932.652309       0.001225       0.000115            24.45
   8 12.5   1  -1      25936.175941   25936.286098       0.001225       0.000425            89.94
   8 11.5   2  -1      25974.728764   25974.801069       0.001225       0.000278            59.04
   8 11.5   2   1      25976.674909   25976.617613       0.001225       0.000221            46.78
   7 18.5   1   1      26010.311563   26010.225698       0.001225       0.000330            70.11
   7 18.5   1  -1      26018.092319   26018.203070       0.001225       0.000426            90.43
   7 17.5   2  -1      26040.897868   26040.902214       0.001225       0.000017             3.55
   7 17.5   2   1      26046.270060   26046.126585       0.001751       0.000551            81.92
   9  1.5   1   1      26185.788638   26185.806249       0.001225       0.000067            14.38
   9  1.5   1  -1      26185.809438   26185.828161       0.001225       0.000072            15.29
   9  2.5   1   1      26242.146601   26242.167123       0.001291       0.000078            15.90
   9  2.5   1  -1      26242.224539   26242.249991       0.001332       0.000097            19.10
   1 38.5   1   1      26252.844908   26252.706823       0.013971       0.000526             9.88
   8 13.5   1   1      26253.420962   26253.387882       0.001225       0.000126            27.01
   8 13.5   1  -1      26257.448052   26257.583451       0.001225       0.000516           110.55
   1 38.5   1  -1      26284.810957   26284.879382       0.009830       0.000260             6.96
   8 12.5   2  -1      26293.065425   26293.135367       0.001225       0.000266            57.11
   8 12.5   2   1      26295.442359   26295.382150       0.001225       0.000229            49.16
   1 37.5   2   1      26298.259569   26298.223607       0.009327       0.000137             3.86
   9  0.5   2   1      26316.481722   26316.588949       0.001225       0.000407            87.55
   9  0.5   2  -1      26316.556010   26316.687739       0.001225       0.000501           107.56
   9  3.5   1   1      26321.234346   26321.257009       0.001273       0.000086            17.80
   9  3.5   1  -1      26321.415669   26321.450056       0.001233       0.000131            27.89
   9  1.5   2   1      26355.500370   26355.590497       0.001323       0.000342            68.13
   9  1.5   2  -1      26355.625774   26355.766164       0.001323       0.000533           106.12
   9  2.5   2   1      26420.296516   26420.370267       0.002495       0.000279            29.56
   9  2.5   2  -1      26420.442172   26420.583763       0.001225       0.000536           115.61
   9  4.5   1   1      26423.148821   26423.172644       0.001255       0.000090            18.99
   9  4.5   1  -1      26423.483701   26423.529007       0.001319       0.000171            34.35
   7 18.5   2  -1      26510.505979   26510.474921       0.001225       0.000117            25.36
   9  3.5   2   1      26510.530795   26510.585039       0.001308       0.000205            41.48
   9  3.5   2  -1      26510.644500   26510.787130       0.001311       0.000538           108.84
   7 18.5   2   1      26516.463611   26516.285380       0.001225       0.000672           145.52
   3 32.5   2  -1      26542.870857   26543.154329       0.003162       0.001068            89.64
   3 33.5   1  -1      26546.686761   26546.895469       0.003742       0.000786            55.78
   9  5.5   1   1      26547.930633   26547.953486       0.001285       0.000086            17.79
   9  5.5   1  -1      26548.467621   26548.525954       0.001233       0.000220            47.31
   8 14.5   1   1      26595.906871   26595.870978       0.001225       0.000135            29.31
   8 14.5   1  -1      26600.484636   26600.649371       0.001225       0.000619           134.51
   9  4.5   2   1      26625.789712   26625.825996       0.001274       0.000136            28.49
   9  4.5   2  -1      26625.823483   26625.963525       0.001275       0.000526           109.83
   8 13.5   2  -1      26633.462867   26633.530259       0.001225       0.000253            55.02
   8 13.5   2   1      26636.294096   26636.232941       0.001225       0.000230            49.93
   9  6.5   1   1      26695.544368   26695.564933       0.001321       0.000077            15.56
   9  6.5   1  -1      26696.330963   26696.403614       0.001296       0.000272            56.05
   9  5.5   2  -1      26765.536843   26765.672449       0.001311       0.000507           103.48
   9  5.5   2   1      26765.633846   26765.652311       0.001249       0.000069            14.79
   2 36.5   1   1      26785.365750   26785.369717       0.003742       0.000015             1.06
   2 35.5   2  -1      26805.163020   26805.419408       0.003606       0.000956            71.11
   2 36.5   1  -1      26813.772316   26813.941954       0.003742       0.000633            45.34
   0 41.5   1   1      26862.714265   26862.350062       0.001000       0.001356           364.20
   9  7.5   1   1      26865.876912   26865.894014       0.001295       0.000064            13.20
   9  7.5   1  -1      26866.956701   26867.045272       0.001225       0.000330            72.32
   0 40.5   2  -1      26881.794395   26881.712481       0.001000       0.000305            81.91
   0 41.5   1  -1      26898.728098   26898.831519       0.001000       0.000384           103.42
   0 40.5   2   1      26911.297418   26911.308425       0.001000       0.000041            11.01
   9  6.5   2  -1      26929.331140   26929.460357       0.001292       0.000480           100.03
   9  6.5   2   1      26929.605925   26929.607781       0.001266       0.000007             1.47
   8 15.5   1   1      26959.564617   26959.525756       0.001225       0.000144            31.73
   8 15.5   1  -1      26964.706212   26964.903656       0.001225       0.000732           161.21
   8 14.5   2  -1      26995.294125   26995.357896       0.001225       0.000236            52.07
   8 14.5   2   1      26998.599331   26998.537984       0.001225       0.000227            50.09
   9  8.5   1   1      27058.741093   27058.751693       0.001225       0.000039             8.65
   9  8.5   1  -1      27060.151268   27060.257770       0.001225       0.000394            86.96
   9  7.5   2  -1      27116.741684   27116.863470       0.001321       0.000449            92.18
   9  7.5   2   1      27117.238204   27117.224919       0.001225       0.000049            10.85
   1 39.5   1   1      27258.479008   27258.376690       0.014007       0.000375             7.30
   9  9.5   1   1      27273.873772   27273.877649       0.001323       0.000014             2.93
   9  9.5   1  -1      27275.649409   27275.776572       0.001225       0.000466           103.83
   1 39.5   1  -1      27290.923457   27291.111826       0.009880       0.000690            19.07
   1 38.5   2   1      27304.222169   27304.288639       0.009381       0.000243             7.09
   9  8.5   2  -1      27327.290984   27327.404462       0.001225       0.000415            92.65
   9  8.5   2   1      27328.049670   27328.022322       0.001225       0.000100            22.33
   8 16.5   1   1      27343.771495   27343.727829       0.001225       0.000160            35.65
   8 16.5   1  -1      27349.485297   27349.717432       0.001225       0.000849           189.54
   8 15.5   2  -1      27377.895362   27377.952188       0.001225       0.000208            46.40
   8 15.5   2   1      27381.689720   27381.626954       0.001225       0.000229            51.25
   3 33.5   2  -1      27402.525957   27402.827179       0.003317       0.001099            90.82
   3 34.5   1  -1      27407.143461   27407.427598       0.003873       0.001037            73.36
   9 10.5   1   1      27510.949536   27510.945253       0.001225       0.000016             3.50
   9 10.5   1  -1      27513.119839   27513.270843       0.001225       0.000549           123.29
   9  9.5   2  -1      27560.481753   27560.586914       0.001323       0.000382            79.49
   9  9.5   2   1      27561.538725   27561.499416       0.001225       0.000143            32.10
   2 37.5   1   1      27723.677150   27723.704205       0.003873       0.000098             6.99
   2 36.5   2  -1      27743.305420   27743.602863       0.003742       0.001072            79.50
   8 17.5   1   1      27747.857545   27747.804417       0.001225       0.000191            43.38
   2 37.5   1  -1      27752.583116   27752.856066       0.003873       0.000984            70.48
   8 17.5   1  -1      27754.147535   27754.413302       0.001225       0.000958           217.00
   9 11.5   1   1      27769.578088   27769.565833       0.001225       0.000044            10.01
   9 11.5   1  -1      27772.169448   27772.347707       0.001225       0.000642           145.55
   8 16.5   2  -1      27780.563493   27780.606617       0.001225       0.000155            35.21
   8 16.5   2   1      27784.858173   27784.788992       0.001225       0.000249            56.49
   9 10.5   2  -1      27815.794454   27815.889557       0.001225       0.000342            77.65
   9 10.5   2   1      27817.180616   27817.130794       0.001225       0.000179            40.68
   0 42.5   1   1      27941.976209   27941.574301       0.001414       0.001438           284.19
   0 41.5   2  -1      27960.959404   27960.856713       0.001000       0.000367           102.69
   0 42.5   1  -1      27978.347711   27978.513818       0.001000       0.000594           166.11
   0 41.5   2   1      27990.813417   27990.869574       0.001000       0.000201            56.16
   9 12.5   1   1      28049.312307   28049.291905       0.001225       0.000073            16.66
   9 12.5   1  -1      28052.345975   28052.555448       0.001225       0.000747           171.03
   9 11.5   2  -1      28092.675886   28092.761085       0.001225       0.000303            69.56
   9 11.5   2   1      28094.419642   28094.361029       0.001225       0.000209            47.86
   8 18.5   1   1      28171.106199   28171.033949       0.001225       0.000256            58.99
   8 18.5   1  -1      28177.971647   28178.264921       0.001225       0.001041           239.46
   8 17.5   2  -1      28202.555138   28202.572065       0.001225       0.000060            13.82
   8 17.5   2   1      28207.356931   28207.270520       0.001225       0.000306            70.55
  10  1.5   1   1      28234.069756   28234.020983       0.001337       0.000173            36.49
  10  1.5   1  -1      28234.083526   28234.039703       0.001350       0.000155            32.45
   1 40.5   1   1      28271.952108   28271.891379       0.014043       0.000215             4.32
   3 34.5   2  -1      28272.985357   28273.304826       0.003464       0.001130            92.22
  10  2.5   1   1      28286.850367   28286.798453       0.001323       0.000184            39.24
  10  2.5   1  -1      28286.908188   28286.869579       0.001402       0.000136            27.54
   1 40.5   1  -1      28304.789557   28305.112040       0.009931       0.001139            32.47
   1 39.5   2   1      28317.956569   28318.137376       0.009434       0.000638            19.17
   9 13.5   1   1      28349.647637   28349.619395       0.001225       0.000100            23.06
   9 13.5   1  -1      28353.140309   28353.385696       0.001225       0.000865           200.36
  10  3.5   1   1      28360.841576   28360.803903       0.002916       0.000133            12.92
  10  3.5   1  -1      28360.997639   28360.970449       0.001811       0.000096            15.02
  10  0.5   2   1      28364.627691   28364.665283       0.001323       0.000133            28.42
  10  0.5   2  -1      28364.677795   28364.755517       0.001323       0.000274            58.75
   9 12.5   2  -1      28390.541553   28390.615684       0.001225       0.000261            60.53
   9 12.5   2   1      28392.666755   28392.600178       0.001225       0.000234            54.36
  10  1.5   2   1      28400.900565   28400.916952       0.003213       0.000058             5.10
  10  1.5   2  -1      28400.991394   28401.078679       0.001323       0.000307            65.98
  10  4.5   1   1      28456.130136   28456.088272       0.001898       0.000147            22.06
  10  4.5   1  -1      28456.410861   28456.397249       0.002518       0.000048             5.41
  10  2.5   2   1      28461.145799   28461.140556       0.002057       0.000018             2.55
  10  2.5   2  -1      28461.252548   28461.340049       0.005054       0.000307            17.31
  10  3.5   2   1      28545.064375   28545.025753       0.002545       0.000135            15.18
  10  3.5   2  -1      28545.130027   28545.219930       0.002999       0.000315            29.98
  10  5.5   1   1      28572.695820   28572.649912       0.001351       0.000161            33.99
  10  5.5   1  -1      28573.143705   28573.148457       0.001719       0.000017             2.77
   8 18.5   2  -1      28643.084929   28643.054506       0.001225       0.000106            24.84
   8 18.5   2   1      28648.396569   28648.272918       0.001225       0.000432           100.96
  10  4.5   2   1      28652.246912   28652.192196       0.001400       0.000191            39.09
  10  4.5   2  -1      28652.250606   28652.333949       0.001725       0.000291            48.32
   9 14.5   1   1      28670.024912   28669.988930       0.001225       0.000126            29.38
   2 38.5   1   1      28670.776950   28670.829310       0.004000       0.000183            13.09
   9 14.5   1  -1      28673.989000   28674.274680       0.001225       0.000996           233.26
   2 37.5   2  -1      28690.250520   28690.586434       0.003873       0.001171            86.73
   2 38.5   1  -1      28700.098016   28700.488900       0.004000       0.001362            97.72
   9 13.5   2  -1      28708.768174   28708.829168       0.001225       0.000212            49.80
  10  6.5   1   1      28710.471497   28710.418756       0.001323       0.000184            39.87
  10  6.5   1  -1      28711.126422   28711.151818       0.005130       0.000088             4.95
   9 13.5   2   1      28711.294208   28711.219874       0.001225       0.000259            60.69
  10  5.5   2  -1      28782.175844   28782.259314       0.002253       0.000290            37.05
  10  5.5   2   1      28782.300347   28782.217257       0.001330       0.000289            62.45
  10  7.5   1   1      28869.312199   28869.250488       0.002157       0.000214            28.60
  10  7.5   1  -1      28870.211248   28870.259638       0.001323       0.000168            36.58
  10  6.5   2  -1      28934.481478   28934.548461       0.001419       0.000232            47.21
  10  6.5   2   1      28934.758956   28934.651228       0.001345       0.000372            80.10
   9 15.5   1   1      29009.830565   29009.786282       0.001225       0.000153            36.16
   9 15.5   1  -1      29014.274101   29014.603642       0.001225       0.001136           269.07
   0 43.5   1   1      29026.839233   29026.404227       0.001187       0.001499           366.47
   0 42.5   2  -1      29045.726857   29045.611777       0.001000       0.000396           115.08
   9 14.5   2  -1      29046.691246   29046.735517       0.001225       0.000152            36.15
  10  8.5   1   1      29049.000709   29048.926604       0.001323       0.000255            56.02
   9 14.5   2   1      29049.633776   29049.549829       0.001225       0.000289            68.54
  10  8.5   1  -1      29050.174785   29050.249506       0.001513       0.000257            49.40
   0 43.5   1  -1      29063.472413   29063.714929       0.001000       0.000834           242.52
   0 42.5   2   1      29075.849760   29075.963276       0.001000       0.000390           113.52
  10  7.5   2  -1      29108.678744   29108.732910       0.006761       0.000186             8.01
  10  7.5   2   1      29109.147706   29109.022310       0.001361       0.000431            92.14
   3 35.5   2  -1      29153.066357   29153.407660       0.003606       0.001171            94.66
  10  9.5   1   1      29249.240937   29249.157038       0.001323       0.000287            63.42
  10  9.5   1  -1      29250.725646   29250.827237       0.003003       0.000347            33.83
   1 41.5   1   1      29292.071008   29292.055750       0.014078       0.000052             1.08
  10  8.5   2  -1      29304.289293   29304.321431       0.001323       0.000110            24.29
  10  8.5   2   1      29304.982493   29304.835431       0.001323       0.000502           111.17
   1 41.5   1  -1      29325.211757   29325.680009       0.009981       0.001597            46.91
   1 40.5   2   1      29338.263969   29338.569078       0.009487       0.001040            32.16
   9 16.5   1   1      29368.397148   29368.342028       0.001225       0.000188            45.00
   9 16.5   1  -1      29373.323479   29373.698472       0.001225       0.001277           306.18
   9 15.5   2  -1      29403.602701   29403.623568       0.001225       0.000071            17.04
   9 15.5   2   1      29406.973038   29406.874503       0.001225       0.000335            80.45
  10 10.5   1   1      29469.683872   29469.583343       0.001414       0.000341            71.08
  10 10.5   1  -1      29471.459509   29471.630169       0.001323       0.000579           129.01
  10  9.5   2  -1      29520.768051   29520.795646       0.001323       0.000093            20.86
  10  9.5   2   1      29521.733319   29521.568173       0.001323       0.000559           124.84
   2 39.5   1   1      29625.458850   29625.539384       0.004123       0.000272            19.53
   2 38.5   2  -1      29644.785820   29645.163085       0.004000       0.001273            94.32
   2 39.5   1  -1      29655.105316   29655.629700       0.004123       0.001768           127.18
  10 11.5   1   1      29709.893836   29709.781406       0.001323       0.000378            84.99
  10 11.5   1  -1      29712.064139   29712.229914       0.001323       0.000558           125.31
   9 17.5   1   1      29745.002518   29744.930425       0.001225       0.000242            58.86
   9 17.5   1  -1      29750.410643   29750.828552       0.001225       0.001405           341.22
   9 16.5   2  -1      29778.747749   29778.733657       0.001225       0.000047            11.51
   9 16.5   2   1      29782.553344   29782.429707       0.001225       0.000415           100.95
   3 36.5   2  -1      30041.555557   30041.917950       0.003742       0.001206            96.85
  11  1.5   1   1      30080.590711   30080.380218       0.007176       0.000700            29.33
  11  1.5   1  -1      30080.605560   30080.395769       0.007177       0.000697            29.23
   0 44.5   1   1      30116.097918   30115.642970       0.001157       0.001511           393.21
  11  2.5   1   1      30129.451477   30129.227490       0.007188       0.000743            31.16
  11  2.5   1  -1      30129.480383   30129.286844       0.007176       0.000642            26.97
   0 43.5   2  -1      30134.896176   30134.780106       0.001000       0.000385           116.07
   9 18.5   1   1      30138.869276   30138.767447       0.001225       0.000338            83.14
   9 18.5   1  -1      30144.753594   30145.204778       0.001225       0.001497           368.39
   0 44.5   1  -1      30152.898417   30153.233103       0.001000       0.001110           334.69
   0 43.5   2   1      30165.201701   30165.387397       0.001000       0.000616           185.70
   9 17.5   2  -1      30171.322683   30171.253966       0.001225       0.000228            56.11
   9 17.5   2   1      30175.566788   30175.398934       0.001225       0.000556           137.05
  11  3.5   1   1      30197.892568   30197.663156       0.007176       0.000760            31.97
  11  3.5   1  -1      30197.989791   30197.802850       0.007178       0.000619            26.04
  11  0.5   2   1      30210.540370   30210.441895       0.010087       0.000326             9.76
  11  0.5   2  -1      30210.577403   30210.522676       0.007176       0.000181             7.63
  11  1.5   2   1      30243.876516   30243.722190       0.010307       0.000510            14.97
  11  1.5   2  -1      30243.901087   30243.868157       0.007177       0.000109             4.59
  11  4.5   1   1      30285.917030   30285.688894       0.007177       0.000753            31.79
  11  4.5   1  -1      30286.127621   30285.949357       0.010076       0.000589            17.69
  11  2.5   2  -1      30299.218796   30299.196930       0.007176       0.000072             3.05
  11  2.5   2   1      30299.220795   30299.014118       0.010085       0.000682            20.49
   1 42.5   1  -1      30350.962457   30351.589739       0.010031       0.002067            62.53
   1 41.5   2   1      30363.917269   30364.357126       0.009539       0.001449            46.11
  11  3.5   2  -1      30376.239805   30376.216408       0.007178       0.000077             3.26
  11  3.5   2   1      30376.289712   30376.033429       0.010081       0.000844            25.42
  11  5.5   1   1      30393.494368   30393.255430       0.010087       0.000786            23.69
  11  4.5   2  -1      30474.620275   30474.563702       0.007179       0.000186             7.88
  11  4.5   2   1      30474.753846   30474.421179       0.010078       0.001092            33.01
  11  6.5   1   1      30520.486912   30520.248071       0.010084       0.000783            23.69
   9 18.5   2  -1      30580.471934   30580.316326       0.001225       0.000509           127.05
   9 18.5   2   1      30585.153936   30584.909134       0.001225       0.000800           199.88
   2 40.5   1   1      30586.479850   30586.594542       0.004243       0.000375            27.03
  11  5.5   2  -1      30593.931140   30593.826437       0.010083       0.000342            10.38
   2 39.5   2  -1      30605.666220   30606.091612       0.004123       0.001390           103.17
   2 40.5   1  -1      30616.357616   30617.033274       0.004243       0.002207           159.25
  11  7.5   1   1      30666.731093   30666.479770       0.010075       0.000820            24.95
  11  8.5   1   1      30831.943772   30831.689067       0.010087       0.000826            25.25
   0 45.5   1   1      31208.535091   31208.073324       0.001000       0.001480           461.77
   0 44.5   2  -1      31227.246192   31227.143851       0.001000       0.000328           102.34
   0 45.5   1  -1      31245.400044   31245.846096       0.001000       0.001428           446.05
   0 44.5   2   1      31257.645030   31257.919396       0.001000       0.000878           274.37
   2 41.5   1   1      31552.565250   31552.715405       0.004359       0.000476            34.45
   2 40.5   2  -1      31571.616620   31572.091359       0.004243       0.001504           111.90
   2 41.5   1  -1      31582.566716   31583.414674       0.004359       0.002685           194.53
  12  1.5   1  -1      31706.400107   31706.028663       0.007188       0.001172            51.68
  12  1.5   1   1      31706.401011   31706.016273       0.007176       0.001213            53.61
  12  2.5   1  -1      31750.821005   31750.490090       0.007176       0.001042            46.11
  12  2.5   1   1      31750.831097   31750.442593       0.049111       0.001224             7.91
  12  3.5   1   1      31812.981442   31812.619007       0.021508       0.001139            16.85
  12  3.5   1  -1      31813.081502   31812.731353       0.007177       0.001101            48.79
  12  0.5   2  -1      31834.928659   31834.883339       0.043784       0.000142             1.04
  12  0.5   2   1      31834.980927   31834.813172       0.007176       0.000527            23.38
  12  1.5   2   1      31864.962982   31864.804038       0.007176       0.000499            22.15
  12  1.5   2  -1      31864.987808   31864.931906       0.075176       0.000175             0.74
  12  4.5   1   1      31892.885390   31892.491955       0.065204       0.001234             6.03
  12  4.5   1  -1      31892.960947   31892.702446       0.007185       0.000811            35.98
  12  2.5   2  -1      31914.793971   31914.789120       0.029562       0.000015             0.16
  12  2.5   2   1      31914.857358   31914.626420       0.022744       0.000724            10.15
  12  3.5   2  -1      31984.163334   31984.180642       0.007177       0.000054             2.41
  12  3.5   2   1      31984.250620   31984.013086       0.012454       0.000743            19.07
  12  5.5   1   1      31990.306560   31989.954520       0.030793       0.001100            11.43
  12  5.5   1  -1      31990.494786   31990.297123       0.007177       0.000618            27.54
  12  4.5   2  -1      32072.679939   32072.754830       0.007176       0.000234            10.44
  12  4.5   2   1      32072.828415   32072.616038       0.007178       0.000662            29.59
  12  6.5   1   1      32105.114838   32104.833520       0.007177       0.000876            39.20
  12  6.5   1  -1      32105.511629   32105.340813       0.007176       0.000532            23.80
  12  5.5   2  -1      32180.125991   32180.097987       0.200004       0.000087             0.14
  12  5.5   2   1      32180.239158   32180.022345       0.007179       0.000674            30.20
  12  7.5   1   1      32237.212560   32236.881676       0.200004       0.001026             1.65
  12  7.5   1  -1      32237.642603   32237.583530       0.200004       0.000183             0.30
   0 46.5   1   1      32302.905499   32302.454182       0.001000       0.001397           451.32
  12  6.5   2  -1      32305.644357   32305.743549       0.200004       0.000307             0.50
  12  6.5   2   1      32306.198751   32305.764161       0.200004       0.001345             2.17
   0 45.5   2  -1      32321.533580   32321.461300       0.001000       0.000224            72.28
   0 46.5   1  -1      32339.729320   32340.307548       0.001000       0.001788           578.23
   0 45.5   2   1      32351.929195   32352.312700       0.001000       0.001185           383.50
  13  1.5   1  -1      33086.402510   33086.286484       0.007176       0.000351            16.17
  13  1.5   1   1      33086.410364   33086.277242       0.007176       0.000402            18.55
  13  2.5   1  -1      33125.702732   33125.620850       0.007176       0.000247            11.41
  13  2.5   1   1      33125.722244   33125.585280       0.007177       0.000413            19.08
  13  3.5   1   1      33180.560196   33180.519423       0.007176       0.000123             5.68
  13  3.5   1  -1      33180.602045   33180.603928       0.007177       0.000006             0.26
  13  0.5   2  -1      33212.367894   33212.777024       0.025524       0.001232            16.03
  13  0.5   2   1      33212.420869   33212.718956       0.007176       0.000898            41.54
  13  1.5   2  -1      33238.602092   33239.072908       0.012399       0.001416            37.97
  13  1.5   2   1      33238.722894   33238.966131       0.009021       0.000732            26.96
  13  4.5   1   1      33250.969247   33250.960362       0.007177       0.000027             1.24
  13  4.5   1  -1      33251.039217   33251.119354       0.007176       0.000241            11.17
  13  2.5   2  -1      33282.163210   33282.689376       0.025524       0.001581            20.61
  13  2.5   2   1      33282.366725   33282.551211       0.035377       0.000554             5.21
  13  5.5   1   1      33336.710908   33336.727112       0.007185       0.000049             2.26
  13  5.5   1  -1      33336.792607   33336.986769       0.007177       0.000582            27.05
  13  3.5   2  -1      33342.771059   33343.357051       0.007177       0.001757            81.65
  13  3.5   2   1      33343.112359   33343.210468       0.007176       0.000294            13.67
   0 47.5   1   1      33397.934541   33397.515849       0.001000       0.001254           418.69
   0 46.5   2  -1      33416.484601   33416.462183       0.001000       0.000067            22.42
  13  4.5   2  -1      33420.085389   33420.718814       0.007535       0.001895            84.07
  13  4.5   2   1      33420.536580   33420.589854       0.025525       0.000159             2.09
   0 47.5   1  -1      33434.604503   33435.342228       0.001274       0.002206           579.06
  13  6.5   1   1      33437.504801   33437.565348       0.007177       0.000181             8.44
  13  6.5   1  -1      33437.630345   33437.950657       0.010520       0.000958            30.45
   0 46.5   2   1      33446.775749   33447.291955       0.001000       0.001543           516.21
  13  5.5   2   1      33514.230371   33514.254692       0.007179       0.000073             3.39
  13  7.5   1   1      33553.021629   33553.138378       0.007176       0.000348            16.27
  13  7.5   1  -1      33553.197744   33553.671828       0.015859       0.001413            29.89
  13  6.5   2  -1      33622.949061   33623.709826       0.007179       0.002263           105.97
  13  6.5   2   1      33623.687744   33623.695510       0.015859       0.000023             0.49
   0 48.5   1   1      34492.315835   34491.953901       0.001000       0.001049           361.93
   0 47.5   2  -1      34510.789901   34510.841517       0.001000       0.000150            51.62
   0 48.5   1  -1      34528.717376   34529.639809       0.001000       0.002671           922.43
   0 47.5   2   1      34540.871830   34541.546792       0.001000       0.001954           674.96
   0 49.5   1   1      35584.699576   35584.421110       0.001000       0.000783           278.47
   0 48.5   2  -1      35603.101511   35603.251509       0.001000       0.000421           150.00
   0 49.5   1  -1      35620.710269   35621.846669       0.001000       0.003190          1136.40
   0 48.5   2   1      35632.863064   35633.723629       0.001000       0.002415           860.56
   0 49.5   2  -1      36692.020320   36692.290803       0.001000       0.000737           270.48
   0 49.5   2   1      36721.344740   36722.414766       0.001000       0.002914          1070.03


==> anc/Supplementary_material_to_Overleaf/BASE_permanent_dipole_edited.dat <==
Supplementary material to paper "Three-states model for calculating the X-X rovibrational transition intensities 
in hydroxyl radical" by V.G. Ushakov, A.Yu. Ermilov, and E.S. Medvedev.

Permanent dipole from Peterson 84

Omega,          projection of the total angular momentum onto the molecular axis
J,              rotational quantum number
v,              vibrational quantum number
exp,            experimental values of mu_ij calculated from Table 3 of Peterson84
calc,           mu_ij calculated in the present study
sig,            experimental uncertainty
delta,          exp minus calc

 chi_red and standard deviation for Peterson84 =   0.9784E+00  0.6061E-03

  Omega  J     V       exp            calc         sig      |delta|/sig
   0.5  0.5    0   0.5516333333   0.5516330321   0.717E-03     0.000
   1.5  1.5    0   0.9730298444   0.9729775300   0.588E-04     0.890
   1.5  1.5    1   0.9785281844   0.9786445909   0.942E-04     1.236
   1.5  1.5    2   0.9810619784   0.9822674994   0.981E-03     1.229



==> anc/Supplementary_material_to_Overleaf/DyNoll_PQ_edited.dat <==
Supplementary material to paper "Three-states model for calculating the X-X rovibrational transition intensities 
in hydroxyl radical" by V.G. Ushakov, A.Yu. Ermilov, and E.S. Medvedev.

Comparison of the observed and calculated ratios of the Einstein-A coefficients for the pairs of lines eomitted from a common 
upper level.

Each rows contains one pair of transitions, 1-->2 and 1-->3.
Upper levels 1 in any two neighbouring rows constitue Lamda-doublet.

N,	          ordering number of the line pair in a list
I12/I13,          ratio of the observed line intensities from Noll20, x^obs
Br12/Br13,        ratio of the line intensities calcalated in Brooke16, x^Brooke16
PS12/PS13,        ratio of the line intensities calcalated in the present study, x^PS
r_Br,		  x^obs/x^Brooke16
r_PS, 	          x^obs/x^PS
F,                multiplet label common for all three levels
v1,J1,p1,         vibrational and rotatonal quantum numbers and parity of the upper level
v2,J2,p2,B2,      the same plus branch for the lower level 2
v3,J3,p3,B3,      the same plus branch for the lower level 3


   N       I12/I13       Br12/Br13      PS12/PS13       r_Br      r_PS   F   v1  J1   p1  B2  v2  J2   p2  B3  v3  J3   p3

   1      8.980E+00      8.182E+00      1.042E+01      1.098     0.862   1   3  4.5   e   P   0  5.5   e   Q   0  4.5   f
   2      9.397E+00      8.186E+00      9.794E+00      1.148     0.959   1   3  4.5   f   P   0  5.5   f   Q   0  4.5   e

   3      1.407E+01      8.509E+00      1.406E+01      1.654     1.001   1   4  4.5   e   P   0  5.5   e   Q   0  4.5   f
   4      1.247E+01      8.516E+00      1.169E+01      1.464     1.067   1   4  4.5   f   P   0  5.5   f   Q   0  4.5   e

   9      1.979E+00      2.972E+00      1.248E+00      0.666     1.586   1   5  5.5   e   Q   1  5.5   f   P   0  6.5   e
  10      1.671E+00      2.969E+00      1.683E+00      0.563     0.993   1   5  5.5   f   Q   1  5.5   e   P   0  6.5   f

  19      1.187E+01      8.066E+00      1.161E+01      1.472     1.022   1   6  4.5   e   P   2  5.5   e   Q   2  4.5   f
  20      1.066E+01      8.073E+00      1.038E+01      1.320     1.027   1   6  4.5   f   P   2  5.5   f   Q   2  4.5   e

  29      3.601E+01      1.314E+01      3.953E+01      2.740     0.911   1   7  5.5   e   P   2  6.5   e   Q   2  5.5   f
  30      2.501E+01      1.316E+01      2.466E+01      1.900     1.014   1   7  5.5   f   P   2  6.5   f   Q   2  5.5   e

  33      1.782E+00      1.219E+00      1.800E+00      1.462     0.990   1   7  5.5   e   P   2  6.5   e   Q   3  5.5   f
  34      1.598E+00      1.220E+00      1.508E+00      1.310     1.060   1   7  5.5   f   P   2  6.5   f   Q   3  5.5   e

  45      1.843E+02      8.566E+01      1.846E+02      2.152     0.998   1   7  4.5   e   P   3  5.5   e   Q   2  4.5   f
  46      1.547E+02      8.576E+01      1.458E+02      1.804     1.061   1   7  4.5   f   P   3  5.5   f   Q   2  4.5   e

  47      3.681E+01      1.812E+01      3.590E+01      2.031     1.025   1   7  6.5   e   P   3  7.5   e   Q   3  6.5   f
  48      2.656E+01      1.814E+01      2.890E+01      1.464     0.919   1   7  6.5   f   P   3  7.5   f   Q   3  6.5   e

  65      1.135E+02      6.507E+01      1.179E+02      1.744     0.963   1   8  4.5   e   P   4  5.5   e   Q   3  4.5   f
  66      1.019E+02      6.515E+01      9.920E+01      1.564     1.027   1   8  4.5   f   P   4  5.5   f   Q   3  4.5   e

  69      3.006E+00      1.517E+00      3.131E+00      1.982     0.960   1   9  5.5   e   P   3  6.5   e   Q   4  5.5   f
  70      2.553E+00      1.520E+00      2.349E+00      1.680     1.087   1   9  5.5   f   P   3  6.5   f   Q   4  5.5   e

  77      1.464E+00      1.253E+00      1.428E+00      1.168     1.025   1   9  4.5   e   P   4  5.5   e   Q   5  4.5   f
  78      1.668E+00      1.254E+00      1.337E+00      1.330     1.248   1   9  4.5   f   P   4  5.5   f   Q   5  4.5   e


==> anc/Supplementary_material_to_Overleaf/Molecular_Functions_edited.f <==
CCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCC

C Supplementary material to paper "Three-states model for calculating the X-X rovibrational transition intensities 
C in hydroxyl radical" by V.G. Ushakov, A.Yu. Ermilov, and E.S. Medvedev.

C FORTRAN codes for fitted molecular functions.

CCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCC

C BO potential X2Pi, function M5OH, final fit:
      real*8 function BO_X2Pi(r)
      real*8 r
      real*8 y0,K,E0,a,C6,d1,d2,aq
      real*8 q,cf,s,f0,f1,ER0
      integer nc
      parameter (nc=21)
      real*8 c(nc)
      save c
      data c /
     &           0.000000000000000000D+00,           ! y0 
     &           0.929128000000000000D+06,           ! K  
     &          -0.531075600000000000D+07,           ! E0 
     &           0.648496600120420563D+01,           ! a  
     &           0.501099136694791014D+05,           ! C6 
     &           0.328540726179865628D+01,           ! d1 
     &           0.537489256718627018D+00,           ! d2 
     &           0.701210424476781502D+00,           ! aq 
     &          -0.175363726352928188D+04,           ! a3 
     &           0.300187363760362423D+05,           ! a4 
     &          -0.255625863143915863D+06,           ! a5 
     &           0.139828854039082350D+07,           ! a6 
     &          -0.544720899071014021D+07,           ! a7 
     &           0.160098494639065955D+08,           ! a8 
     &          -0.367255256782714948D+08,           ! a9 
     &           0.666160871435115039D+08,           ! a10
     &          -0.947775793092149794D+08,           ! a11
     &           0.102897150894684464D+09,           ! a12
     &          -0.814678038681425005D+08,           ! a13
     &           0.439066902642837018D+08,           ! a14 
     &          -0.142909980070304964D+08 /          ! a15 
        y0=c(1)
        K=c(2)
        E0=c(3)
        a=c(4)
        C6=c(5)
        d1=c(6)
        d2=c(7)
        aq=c(8)
        f0=(K/r+E0+K*a+(E0+0.5d0*K*a)*a*r)*exp(-a*r)
        f1=C6*(1.d0-exp(-d1*r-d2*r*r))**8/r**6
        ER0=f0+f1
        q=tanh(aq*r)
        cf=-2.d0
        do i=9,nc
          cf=cf-c(i)
        end do
        s=cf
        do i=nc,9,-1
          s=c(i)+q*s
        end do
        s=1.d0+s*q*q*q
        BO_X2Pi=c(1)+ER0*s
      end                                                  
                                                           
C BO potential A2Sigma, function M5OH, final fit:
      real*8 function BO_A2Sigma(r)
      real*8 r
      real*8 y0,K,E0,a,C6,d1,d2,aq
      real*8 q,cf,s,f0,f1,ER0
      integer nc
      parameter (nc=21)
      real*8 c(nc)
      save c
      data c /
     &           0.158683525168650322D+05,           ! y0 
     &           0.929128000000000000D+06,           ! K  
     &          -0.520586200000000000D+07,           ! E0 
     &           0.649856815018691325D+01,           ! a  
     &           0.480340951609654730D+05,           ! C6 
     &           0.308003793862097508D+01,           ! d1 
     &           0.901586101781081672D+00,           ! d2 
     &           0.701253857818876725D+00,           ! aq 
     &          -0.675497057714098901D+03,           ! a3 
     &           0.306394429766115400D+04,           ! a4 
     &           0.631227860261505557D+05,           ! a5 
     &          -0.932674205719490186D+06,           ! a6 
     &           0.621502936526704580D+07,           ! a7 
     &          -0.258989010267421640D+08,           ! a8 
     &           0.740971370937756449D+08,           ! a9 
     &          -0.151061621968088746D+09,           ! a10
     &           0.222066798902723789D+09,           ! a11
     &          -0.234031152027368575D+09,           ! a12
     &           0.172589146751026660D+09,           ! a13
     &          -0.845869171670442373D+08,           ! a14 
     &           0.247470541881087348D+08 /          ! a15 
        y0=c(1)
        K=c(2)
        E0=c(3)
        a=c(4)
        C6=c(5)
        d1=c(6)
        d2=c(7)
        aq=c(8)
        f0=(K/r+E0+K*a+(E0+0.5d0*K*a)*a*r)*exp(-a*r)
        f1=C6*(1.d0-exp(-d1*r-d2*r*r))**8/r**6
        ER0=f0+f1
        q=tanh(aq*r)
        cf=-2.d0
        do i=9,nc
          cf=cf-c(i)
        end do
        s=cf
        do i=nc,9,-1
          s=c(i)+q*s
        end do
        s=1.d0+s*q*q*q
        BO_A2Sigma=c(1)+ER0*s
      end                                                  
                                                           
C Diagonal correction, X2Pi, function cor_th1, final fit:
      real*8 function cor_X2pi(r)
      real*8 r
      real*8 aq,s_inf
      real*8 q,s,cf
      integer nc
      parameter (nc=10)
      real*8 c(nc)
      save c
      data c /
     &           0.347978385637446430D+00,           ! aq    
     &          -0.329573830289245162D+01,           ! s_inf
     &          -0.896906666583199552D+02,           ! c3    
     &           0.675438985336338988D+03,           ! c4   
     &          -0.281450989389952792D+04,           ! c5   
     &           0.120152932748810563D+05,           ! c6   
     &          -0.384290673486405067D+05,           ! c7   
     &           0.692291493789835076D+05,           ! c8   
     &          -0.645600951254107131D+05,           ! c9   
     &           0.273428836591884101D+05 /          ! c10  
        aq=c(1)
        s_inf=c(2)
        q=tanh(aq*r)
        cf=s_inf
        do i=3,nc
          cf=cf-c(i)
        end do
        s=cf
        do i=nc,3,-1
          s=c(i)+q*s
        end do
        cor_X2pi=s
      end                                                  
                                                           
C Diagonal correction "a", A2Sigma, function cor_th2, final fit:
      real*8 function cor_A2Sigma_a(r)
      real*8 r
      real*8 aq1,aq2,s_inf
      real*8 th,q,s,cf
      integer nc
      parameter (nc=10)
      real*8 c(nc)
      save c
      data c /
     &           0.222820222732267181D+01,           ! aq1 
     &           0.356869662657104492D+01,           ! aq2  
     &          -0.500815018424303648D+01,           ! s_inf 
     &          -0.131898303194022503D+03,           ! c4  
     &           0.368428010399156278D+02,           ! c5 
     &           0.161207662771431131D+03,           ! c6 
     &           0.134471258325109034D+03,           ! c7
     &          -0.116974176672671355D+02,           ! c8
     &          -0.332291548218317303D+03,           ! c9 
     &          -0.131221986199230719D+04 /          ! c10 
        aq1=c(1)
        aq2=c(2)
        s_inf=c(3)
        th=tanh(aq1*r-aq2/r)
        q=0.5d0*(1.d0+th)
        cf=s_inf
        do i=4,nc
          cf=cf-c(i)
        end do
        s=cf
        do i=nc,4,-1
          s=c(i)+q*s
        end do
        s=s*q
        cor_A2Sigma_a=s
      end                                                  
                                                           
C Diagonal correction "b", A2Sigma, function cor_th1, final fit:
      real*8 function cor_A2Sigma_b(r)
      real*8 r
      real*8 aq,s_inf
      real*8 q,s,cf
      integer nc
      parameter (nc=12)
      real*8 c(nc)
      save c
      data c /
     &           0.588963006223626406D+00,           ! aq 
     &           0.511233542102437344D+01,           ! s_inf  
     &           0.306286579323128819D+03,           ! c3 
     &          -0.633101318548834661D+04,           ! c4  
     &           0.464444631239691735D+05,           ! c5 
     &          -0.106184363400654576D+06,           ! c6 
     &          -0.269672438246353704D+06,           ! c7 
     &           0.211825095691295573D+07,           ! c8 
     &          -0.532633950171417650D+07,           ! c9
     &           0.712028860544983391D+07,           ! c10
     &          -0.538408006482373737D+07,           ! c11 
     &           0.216845087916440843D+07 /          ! c12 
        aq=c(1)
        s_inf=c(2)
        q=tanh(aq*r)
        cf=s_inf
        do i=3,nc
          cf=cf-c(i)
        end do
        s=cf
        do i=nc,3,-1
          s=c(i)+q*s
        end do
        cor_A2Sigma_b=s
      end                                                  

C Diagonal correction "c", A2Sigma, function cor_Gauss1, final fit:
      real*8 function cor_A2Sigma_c(r)
      real*8 r
      integer m,n
      parameter (m=2, n=6)
      real*8 r0,y,t,q,s
      integer nc
      parameter (nc=3)
      real*8 c(nc)
      save c
      data c /
     &           0.310000000000000009D+01,           ! r0
     &          -0.479545404256539385D+02,           ! a1 
     &          -0.426409571364982003D+04 /          ! a2 
        r0=c(1)
        y=r0/r
        t=tanh(y**m)
        q=1.d0-t
        s=c(nc)
        do i=nc-1,2,-1
          s=c(i)+q*s
        end do
        s=s*q
        cor_A2Sigma_c=s*y**n
      end

C Diagonal correction , A2Sigma, sum of functions cor_th1, cor_th2 and cor_Gauss1, final fit:
      real*8 function cor_A2Sigma(r)
      real*8 r
      real*8 cor_A2Sigma_a,cor_A2Sigma_b,cor_A2Sigma_c
      external cor_A2Sigma_a,cor_A2Sigma_b,cor_A2Sigma_c
        cor_A2Sigma=cor_A2Sigma_a(r)+cor_A2Sigma_b(r)+cor_A2Sigma_c(r)
      end                                                  
                                                           
C Diagonal matrix element L^2, X2Pi, function L2_tanh, final fit.
C L2(r->infinity) =  b*r**2:
      real*8 function L2_X2Pi(r)
      real*8 r
      real*8 d,b,a
      real*8 db,q,s,cf
      integer i
      integer nc
      parameter (nc=7)
      real*8 c(nc)
      save c
      data c /
     &           0.200000000000000000D+01,           ! d 
     &           0.325057405158666990D+01,           ! b  
     &           0.698359311916334269D+00,           ! a 
     &           0.395968175256548571D+01,           ! c4
     &          -0.197240869405603760D+02,           ! c5
     &           0.258526377894780879D+02,           ! c6 
     &          -0.805592006622365453D+01 /          ! c7 
        d=c(1)
        b=c(2)
        a=c(3)
        db=d+b*r*r
        q=tanh(a*r)
        cf=0.d0
        do i=4,nc
          cf=cf-c(i)
        end do
        s=cf
        do i=nc,4,-1
          s=c(i)+q*s
        end do
        s=1.d0+s*q*q
        L2_X2Pi=db*s
      end                                                  
                                                           
C Diagonal matrix element L^2, A2Sigma, function L2_tanh, final fit.
C L2(r->infinity) =  b*r**2:
      real*8 function L2_A2Sigma(r)
      real*8 r
      real*8 d,b,a
      real*8 db,q,s,cf
      integer i
      integer nc
      parameter (nc=9)
      real*8 c(nc)
      save c
      data c /
     &           0.200000000000000000D+01,           ! d 
     &           0.348180855592813243D+01,           ! b  
     &           0.867914737719510221D+00,           ! a 
     &          -0.416317751411135077D+02,           ! c4
     &           0.484915033373885933D+03,           ! c5
     &          -0.230003600411872321D+04,           ! c6 
     &           0.554885470268555400D+04,           ! c7
     &          -0.720124615167511547D+04,           ! c8 
     &           0.479021653536226495D+04 /          ! c9 
        d=c(1)
        b=c(2)
        a=c(3)
        db=d+b*r*r
        q=tanh(a*r)
        cf=0.d0
        do i=4,nc
          cf=cf-c(i)
        end do
        s=cf
        do i=nc,4,-1
          s=c(i)+q*s
        end do
        s=1.d0+s*q*q
        L2_A2Sigma=db*s
      end                                                  
                                                           
C Nondiagonal matrx element Ltilde, function Lt_tanh, final fit.
      real*8 function Lt_X_A(r)
      real*8 r
      real*8 d1,d2,a
      real*8 ex,q,s
      integer nc
      parameter (nc=10)
      real*8 c(nc)
      save c
      data c /
     &           0.524144933168988247D+00,           ! d1 
     &           0.346925883774306221D+00,           ! d2  
     &           0.581962584692448992D+00,           ! a 
     &          -0.520803095162157170D+01,           ! c4
     &           0.649960265123684309D+02,           ! c5
     &          -0.408477172536768251D+03,           ! c6 
     &           0.120584597633256294D+04,           ! c7
     &          -0.184475627142707071D+04,           ! c8 
     &           0.134518677706116796D+04,           ! c9 
     &          -0.358762202702967159D+03 /          ! c10 
        d1=c(1)
        d2=c(2)
        a =c(3)
        ex=exp(-d1*r-d2*r*r)
        q=tanh(a*r)
        s=c(nc)
        do i=nc-1,4,-1
          s=c(i)+q*s
        end do
        Lt_X_A=ex*s
      end                                                  
                                                           
C Diagonal Spin-orbit X2Pi, function SO_tanh, final fit.
      real*8 function SO_X_X(r)
      real*8 r
      real*8 d,b,d1,a
      real*8 ex,db,q,s,cf
      integer i
      integer nc
      parameter (nc=11)
      real*8 c(nc)
      save c
      data c /
     &          -0.508509593335740675D+02,           ! d 
     &          -0.615267549090400649D+02,           ! b  
     &           0.100812371562186609D+01,           ! d1 
     &           0.590604020558825993D+00,           ! a
     &          -0.362342617636209730D+00,           ! c5
     &          -0.101686108417826144D+02,           ! c6 
     &          -0.223109765187441633D+01,           ! c7
     &           0.332263182681284547D+03,           ! c8 
     &          -0.124020823545898725D+04,           ! c9 
     &           0.197310970168469998D+04,           ! c10 
     &          -0.148528880557735351D+04 /          ! c11 
        d=c(1)
        b=c(2)
        d1=c(3)
        a=c(4)
        ex=exp(-d1*r)
        db=d+b*ex
        q=tanh(a*r)
        cf=0.d0
        do i=5,nc
          cf=cf-c(i)
        end do
        s=cf
        do i=nc,5,-1
          s=c(i)+q*s
        end do
        s=1.d0+s*q
        SO_X_X=db*s
      end                                                  
                                                           
C Nondiagonal Spin-orbit X2Pi - A2Sigma, function SO_tanh, final fit.
      real*8 function SO_X_A(r)
      real*8 r
      real*8 d,b,d1,a
      real*8 ex,db,q,s,cf
      integer i
      integer nc
      parameter (nc=11)
      real*8 c(nc)
      save c
      data c /
     &           0.340000000000000000D+02,           ! d 
     &           0.180000000000000000D+03,           ! b  
     &           0.185186441463432949D+01,           ! d1 
     &           0.587590380728718165D+00,           ! a
     &          -0.262543285464809273D+01,           ! c5
     &           0.474499859019624921D+02,           ! c6 
     &          -0.433128860989645091D+03,           ! c7
     &           0.192180976565100104D+04,           ! c8 
     &          -0.448146987455799717D+04,           ! c9 
     &           0.571402039414610499D+04,           ! c10 
     &          -0.378038420758307257D+04 /          ! c11 
        d=c(1)
        b=c(2)
        d1=c(3)
        a=c(4)
        ex=exp(-d1*r)
        db=d+b*ex
        q=tanh(a*r)
        cf=0.d0
        do i=5,nc
          cf=cf-c(i)
        end do
        s=cf
        do i=nc,5,-1
          s=c(i)+q*s
        end do
        s=1.d0+s*q
        SO_X_A=db*s
      end                                                  
                                                           
C Diagonal DMF X2Pi, function sing2, final fit.
      real*8 function DMF_X_X(r)
      real*8 r
      real*8 a,b,a1,v1,a2,v2
      real*8 x,y,sq1,sq2,s
      integer i
      integer nc
      parameter (nc=13)
      real*8 c(nc)
      save c
      data c /
     &           0.509238042155732185D+01,           ! a 
     &           0.775665159994104125D+00,           ! b  
     &           0.173188584220014463D+01,           ! a1 
     &           0.227172776204728377D+01,           ! v1
     &           0.000000000000000000D+00,           ! a2
     &           0.402996982169242290D+01,           ! v2 
     &          -0.215474815081905469D+02,           ! c7
     &           0.262158065069376223D+01,           ! c8 
     &           0.260515137365522431D+01,           ! c9 
     &           0.457220029831621346D+02,           ! c10 
     &           0.442476790727772329D+01,           ! c11 
     &           0.127691178843188489D+02,           ! c12 
     &          -0.555241861679154027D+02 /          ! c13 
      a=c(1)
      b=c(2)
      a1=c(3)
      v1=c(4)
      a2=c(5)
      v2=c(6)
      x=1.d0-exp(-a*r)
      y=1.d0-2.d0*exp(-b*r)
      sq1=sqrt((r**2-a1**2)**2+v1**2)
      sq2=sqrt((r**2-a2**2)**2+v2**2)
      s=c(nc)
      do i=nc-1,7,-1
        s=c(i)+y*s
      end do
      DMF_X_X=s*x**3/sq1/sq2
      end                                                  

C Nondiagonal DMF X2Pi - A2Sigma, function sing2, final fit.
      real*8 function DMF_X_A(r)
      real*8 r
      real*8 a,b,a1,v1,a2,v2
      real*8 x,y,sq1,sq2,s
      integer i
      integer nc
      parameter (nc=13)
      real*8 c(nc)
      save c
      data c /
     &           0.224047999999999981D+01,           ! a 
     &           0.296864000000000017D+01,           ! b  
     &           0.000000000000000000D+00,           ! a1 
     &           0.150198999999999994D+01,           ! v1
     &           0.175978999999999997D+01,           ! a2
     &           0.133644999999999992D+01,           ! v2 
     &           0.775173999999999950D+02,           ! c7
     &          -0.208043239999999997D+03,           ! c8 
     &           0.256212260000000015D+03,           ! c9 
     &          -0.161188209999999998D+03,           ! c10 
     &          -0.284676900000000010D+02,           ! c11 
     &           0.128013430000000000D+03,           ! c12 
     &          -0.652404300000000035D+02 /          ! c13 
      a=c(1)
      b=c(2)
      a1=c(3)
      v1=c(4)
      a2=c(5)
      v2=c(6)
      x=1.d0-exp(-a*r)
      y=1.d0-2.d0*exp(-b*r)
      sq1=sqrt((r**2-a1**2)**2+v1**2)
      sq2=sqrt((r**2-a2**2)**2+v2**2)
      s=c(nc)
      do i=nc-1,7,-1
        s=c(i)+y*s
      end do
      DMF_X_A=s*x**3/sq1/sq2
      end                                                  

C Diagonal DMF A2Sigma, function sing2, final fit.
      real*8 function DMF_A_A(r)
      real*8 r
      real*8 a,b,a1,v1,a2,v2
      real*8 x,y,sq1,sq2,s
      integer i
      integer nc
      parameter (nc=13)
      real*8 c(nc)
      save c
      data c /
     &           0.466394999999999982D+01,           ! a 
     &           0.200918000000000019D+01,           ! b  
     &           0.142317999999999989D+01,           ! a1 
     &           0.144994000000000001D+01,           ! v1
     &           0.170453000000000010D+01,           ! a2
     &           0.199110000000000009D+01,           ! v2 
     &          -0.764240000000000030D+00,           ! c7
     &          -0.117203099999999996D+02,           ! c8 
     &           0.133014100000000006D+02,           ! c9 
     &          -0.339016900000000021D+02,           ! c10 
     &           0.515698900000000009D+02,           ! c11 
     &          -0.907994000000000057D+02,           ! c12 
     &           0.704509999999999934D+02 /          ! c13 
      a=c(1)
      b=c(2)
      a1=c(3)
      v1=c(4)
      a2=c(5)
      v2=c(6)
      x=1.d0-exp(-a*r)
      y=1.d0-2.d0*exp(-b*r)
      sq1=sqrt((r**2-a1**2)**2+v1**2)
      sq2=sqrt((r**2-a2**2)**2+v2**2)
      s=c(nc)
      do i=nc-1,7,-1
        s=c(i)+y*s
      end do
      DMF_A_A=s*x**3/sq1/sq2
      end                                                  

CCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCC

C End. Final Fit.

CCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCC

